Unilluminable rooms: minimal examples, classifications and exceptions

A room with mirrored walls can contain two points that are mutually invisible: no light ray from one reaches the other. Tokarsky built the first polygonal examples by tiling a room with reflected copies of a triangle and making every tile vertex of certain kinds a corner of the room. We study the smallest rooms of this kind, which we call lattice rooms. Their interior tile vertices of the remaining kind, the sources, are invisible and pairwise mutually invisible. On the tiling by isosceles right triangles, a hole-free lattice room with a source has at least 12 sides, attained only by the pinwheel. On the square tiling the least number is 16, again attained by one room. A hole-free lattice room with two sources has at least 24 sides on the first tiling and 34 on the square tiling. Up to congruence there are 12 such rooms with 24 sides, 89 with 25 sides and 14 with 34 sides. One absorbing post, one partition, or one hole that touches the outer boundary at one point lowers the least number of sides for two sources to 18, 20 and 22 (21 if sides are counted as maximal straight segments). Two and three posts give 17 and 16 sides, and a hole that does not touch the outer boundary gives 26. We list all smallest rooms. Rooms assembled from n modules have exactly 12n sides and n sources, and a hole-free lattice room with three or more sources has at least 36 sides. We also give rooms in which some tile vertices need not be corners: 15 types of 27-sided rooms on the tiling by triangles with angles 30, 60 and 90 degrees, which are smallest in their class, a nonagon with three mutually invisible corners, and a 42-sided room in which a rotation through 180 degrees takes the place of a corner. In a ring of three trapezoids a light ray returns to a corner that is invisible in one trapezoid. Several classifications rely on exhaustive computer searches made finite by the bounds proved here.

==> anc/README.txt <==
UNILLUMINABLE ROOMS: MINIMAL EXAMPLES, CLASSIFICATIONS AND EXCEPTIONS
J. C. F. de Winter and George W. Tokarsky

This folder contains the programs and data behind the computations in the
paper. The LaTeX source of the paper and its nineteen figures are in the main
folder of the arXiv source package.


CONTENTS

  run_checks.py              runs all checks of the computations
  requirements.txt           Python packages for the optional programs
  code/                      programs and their data (see below)
  data/hole_free_catalogue.json
                             coordinates of the catalogues of Appendix A
  validation/                output of the last run of run_checks.py
  SHA256SUMS.txt             checksums of all files in this folder


COMPILING THE PAPER

Keep unilluminable_rooms.tex and the nineteen figures in one folder and run
pdfLaTeX three times:

    pdflatex unilluminable_rooms.tex
    pdflatex unilluminable_rooms.tex
    pdflatex unilluminable_rooms.tex

The bibliography is part of the source file, so there is no BibTeX step. The
source is ASCII and uses only standard packages (amsmath, amssymb, amsthm,
graphicx, booktabs, array, geometry, microtype, enumitem, xcolor, hyperref).


RUNNING THE CHECKS

The checks need Python 3.10 or later and Node.js 18 or later. They use only
the Python standard library. From this folder, run

    python run_checks.py

If Node.js is not on the PATH, give its location:

    python run_checks.py --node /path/to/node

Run Python without -O or -OO, because the checks use assertions. The run
takes under a minute. It writes validation/checks.txt, validation/checks.json,
one log per check in validation/logs/ and a few further results in
validation/, and some programs rewrite their own output files under code/
with the same content. A failed check gives a nonzero exit code.

The default run checks the saved output of the longer searches (Sections
3.1 and 5, Theorems 4.3, 4.8 and 6.5). To repeat those searches first (about
fifteen minutes), run

    python run_checks.py --full-census


PROGRAMS AND RESULTS

Section 3, rooms with one source
    code/single_source/verify_single_source.py
    Geometry of the pinwheel, the cross and the star, and the 16 local
    repair patterns used in the proofs of Theorems 3.1 and 3.2.
    code/single_source/one_source_census.py
    All rooms with one source and at most 20 sides (Section 3.1): 1, 3, 4,
    19, 67, 84, 253, 783 and 1346 types for 12 to 20 sides.
    Output: one_source_census_N20.json.

Theorem 4.2 and Corollary 4.4, post rooms and partition rooms
    code/rooms_with_holes/enumerate_posts.py, verify_posts.py
    All 64 and 576 candidates: 14 rooms in 5 types with 18 sides, 84 rooms
    in 21 types with 19 sides, and 28 partition rooms in 8 types with 20
    sides. Output: post_rooms.json.

Theorem 4.3, several posts
    code/rooms_with_holes/post_search.py
    With 1, 2, 3 and 4 posts: 14 rooms in 5 types with 18 sides (one post),
    24 rooms in 6 types with 17 sides (two posts), 9 rooms in 4 types with
    16 sides (three posts), and no room with 15 or fewer sides (up to four
    posts). Output: posts_k*_n*.json.

Theorem 4.5, pinched rooms
    code/rooms_with_holes/enumerate_pinched.py
    All 256 repair choices: 14 rooms in 4 types with 22 sides. The type with
    a square hole has 21 maximal straight boundary segments (Remark 4.6).
    Output: pinched_rooms.json.

Remark 4.7, Wolecki's room
    code/rooms_with_holes/wolecki22_match.py
    Coordinates transcribed from Figure 1 of Wolecki's preprint; the room is
    pinched Type 2.

Theorem 4.8, one hole
    code/rooms_with_holes/hole_search.py
    Two sources and one hole that does not touch the outer boundary: no room
    with fewer than 26 sides, and 42 rooms in 12 types with 26 sides.
    Output: hole_rooms.json.

Theorems 5.1 and 5.2, hole-free rooms with two sources
    code/hole_free_census/room_search_shared_grid.py   triangular tiling
    code/hole_free_census/room_search.py               square tiling
    code/hole_free_census/enumerate_orthogonal.py      second square search
    code/hole_free_census/validate_census.py           exact checks
    The searches cover 77 source positions with at most 28 triangles and 35
    source positions with at most 22 squares. The checker verifies every
    room, the symmetry orbits, the search summaries and every identifier of
    data/hole_free_catalogue.json: T24-001 to T24-012, T25-001 to T25-089,
    and S34-001 to S34-014. Types allow reflections and exchange of the two
    sources.

Section 6 and Appendix B, rooms with many sources
    code/assemblies/verify_snakes.py, bent_snakes.py
    Straight snakes with 2 to 21 sources and bent snakes with 3 to 21
    sources: 12 sides per source.
    code/assemblies/verify_assemblies.py
    The branching tree (4 sources, 3 connectors, no hole) and the closed
    snake (4 sources, 4 connectors, one hole), both with 48 sides.
    code/hole_free_census/three_sources.py
    Theorem 6.5: no hole-free room with three sources and at most 35 sides
    (281 positions of the sources). Output: three_sources_summary.json.

Proposition 7.1 and Theorem 7.2, the 27-gon
    code/minimum27/example27/verify_example.py   the 27-gon
    code/minimum27/verify_minimum.js             the 13 finite cases (Node.js)
    code/minimum27/independent_cp_check.py       second program (OR-Tools)
    code/minimum27/enumerate27.js                all rooms with 27 sides
    code/minimum27/check_27gons.py               exact check, 15 types

Proposition 7.3, the nonagon
    code/nonagon/geometry.py, nonagon.json (checked by run_checks.py)

Example 7.5, the 42-gon
    code/symmetry_rooms/verify_symmetry_room.py
    Checks the hypotheses of Theorem 7.4 for the 42-gon and for a 32-sided
    room with a reflection symmetry.

Section 8, rings of trapezoids
    code/trapezoid_rings/verify_examples.py
    Exact reflections and label transport for the returns with 5, 5 and 19
    reflections.

Consistency checks
    code/consistency_checks.py
    The census checker rejects ten corrupted search summaries, and published
    rooms are located in the catalogues: the rooms of Figure 3 of Tokarsky's
    1996 letter are partition Type 5 and pinched Type 2; Thomson's rooms are
    pinched Type 4 (square hole), pinched Type 2 (triangular hole) and
    T24-012; Castro's 24-gon is T24-003, Tokarsky's 24-gon is T24-008,
    Tokarsky's rectilinear room of 1995 is S34-001, and Tokarsky's post room
    with 18 sides is post Type 3. It also checks that the three types with
    one source and 13 sides do not contain the pinwheel (Section 3.1).

Figures
    code/figures/make_paper_figures.py
    Draws Fig01.png to Fig19.png from the data files (needs Matplotlib and
    NumPy).

The programs check finite certificates and carry out the finite searches.
The general lemmas, and the bounds that reduce each classification to a
finite search, are proved in the paper.


COORDINATES

Rooms on the 45-45-90 tiling and on the square tiling use Cartesian integer
coordinates; sources and A-points have even coordinates. Other embeddings:

    27-gon       (u,v) -> (sqrt(3)*u/2, v/2)
    star, nonagon (u,v) -> (u + v/2, sqrt(3)*v/2)
    trapezoids   (x,y) -> (x, sqrt(3)*y)


OPTIONAL PROGRAMS

These need the packages in requirements.txt:

    python code/figures/make_paper_figures.py           Matplotlib, NumPy
    python code/assemblies/verify_assemblies.py         Matplotlib (plot)
    python code/assemblies/build_assemblies.py          NumPy, SciPy
    python code/minimum27/independent_cp_check.py       OR-Tools
    python code/trapezoid_rings/examples.py             NumPy, Shapely

build_assemblies.py finds a branching tree and a closed snake with an
integer linear program and writes them to code/assemblies/. The solver may
return valid assemblies that differ from those drawn in Figure 5;
verify_assemblies.py checks whichever assemblies are stored there.


==> anc/SHA256SUMS.txt <==
04e3dd8be3ff64cb970e46dd6882cd69342ef64586fc94a1fd0c65c33c36f7b0  README.txt
3fc039b3c3e2bac167ef7409e46cec8e578262be0a21a5bde902d19dca4855ba  code/assemblies/assembly_certificates.json
5bd164346d7873f6edbd0224c754027fdbc43a0215eda8b7ac6887a1f57f459f  code/assemblies/bent_snakes.py
504161d7fdc6ffd7be7f5bc0b66bd443f45c9e75e1fbc17d22a236d5d8b3f621  code/assemblies/build_assemblies.py
ff6f3ac4d3a9780de6090083e59fbe29b01dc272577cae0e75b5c01391506d98  code/assemblies/closed_snake.json
7aa580f3bc5e88cfda359a447b4e012807ac280b51d933b61129de1dc1f1e3d5  code/assemblies/degree3_tree.json
fdbe4490dbd582ae46af059090e799cd8275e5a3328257dd450f17def040bf2a  code/assemblies/snake_certificates.json
54281ca58329a9c8ce1a63bca18154ee2b7b982e19657d99e99dc23fef9be444  code/assemblies/verify_assemblies.py
c81f8e106aea6fb1f2211c99085c43429783144794a53a543c34f8b57428837c  code/assemblies/verify_snakes.py
14a5550ffdfd93e9d3eb9427e88c9902fd06536896182170a4e9c5f7bc4eb267  code/consistency_checks.py
6c0efb003797f61954cb33725a9f57af2833be84a6ef1a5445ce1c2d69247668  code/figures/make_paper_figures.py
ce672bcc90b3f2a6d05e7b97828fbe572f23fae6421347f8e1e239da8b07c343  code/hole_free_census/enumerate_orthogonal.py
482902749d01e153cf84a34d99a2a26b95d105bedddd33900f41a1a586dbbf45  code/hole_free_census/enumeration_cap21.json
9c0e657af2a3d57bc79d51a55307e1959a34e319658560daadfe76e3e044815e  code/hole_free_census/exact_validation.json
cc255bb41b7c76e755872054099506d28f0da9ae94e460c231918f44f252f779  code/hole_free_census/room_search.py
ab5be0e8112d7a77ff660098b833c629ccc638d2b70ab6406f93f0f48643aecd  code/hole_free_census/room_search_shared_grid.py
51d055c64d1ed7a7bf386ec5fffa3a5fbedbf1484448a55ff18c8b23febb7cd2  code/hole_free_census/square_two_T22_n34_rooms.json
05ad2287e5af4e18b4b99e8646cd901bbb2a63553dcc3a0a2e388779dfa972f0  code/hole_free_census/square_two_T22_n34_summary.json
165e72ca099fc1ecc6859741573fb3a7a8d6bdb45940b22dd561cbfe3224d396  code/hole_free_census/three_sources.py
318129a63cc33969eb1eabb8ee52cf31512524df2cf86e42b1d01d2235b542ba  code/hole_free_census/three_sources_summary.json
58ec3bf1dc98f1701c3ba7b8844400ea45070d2f8c01ac5785a3be0eeec8d1b6  code/hole_free_census/tri_two_T28_n25_rooms.json
092671844a57b726a27c1aac7be852d8c5e89ae1c0b8df28de1aac66d2d08401  code/hole_free_census/tri_two_T28_n25_summary.json
78dd95e66632bf5ecaa6d5c2db3c57097ddcfb1b7657aa3cfc5284d56c91d795  code/hole_free_census/validate_census.py
f91ce575ffe3be07301512050b515d9b61b1ef67081a137d513dbbe46a12246f  code/minimum27/check_27gons.py
d9fa9e3653c5017a1ea091a2461dc0ed37d36158286779fa1b3e98851ca37148  code/minimum27/enumerate27.js
f50b746b8459e90165919dd1ad5e61f44bbfcd096d54548c68c2c27590fafbfc  code/minimum27/example27/example.json
aaa07314b1dfd14aceef7105510dec036a5261031656653823765cc7c086b8df  code/minimum27/example27/verify_example.py
75cce4ce331d564d36b1939e61db7d9875d0da965989af35163d362a4cdf1d70  code/minimum27/finite_cases.json
7b00541b10ab6e3555b2822d91d00dfcafd9626f605e082d8143bdc9a3e91ec2  code/minimum27/independent_cp_check.py
1d862f83803d896ec47f985afebc4fc09040df4429d8d92dc862c3d98201d9a1  code/minimum27/independent_cp_result.json
7974bdc1537d77d20ab952b35446a88651fea20a3dac7b3c64f952b884c021e9  code/minimum27/minimum_verification.json
b44c56cd5e8c9ae68d098066691f5e68dff1064e86b21e0b309aa0343760ca76  code/minimum27/rooms27_cap27.json
ca8ca9ecf64a6e927134d7b70526877ddc7f3334b5403ea4bdb0b520546fd193  code/minimum27/rooms27_types.json
5a0912f978d59af7580119e619e5590458a2665d4b983b3d38bbe574e9437b16  code/minimum27/verify_minimum.js
b0694cf92ece9dc8f42aacdaf9625a74a3d1d65ec0c1b11be8995c07bc8108aa  code/nonagon/geometry.py
c8d7e5d1bbda9253c9022ade6da7f62e694000503e2804cba6d3c3ff896c62b0  code/nonagon/nonagon.json
dbfeb5f6a54eba5159c2e8b48c1a502c0f4ec87a20276585e05e941d2d2d31ec  code/rooms_with_holes/enumerate_pinched.py
1b35842c2a074094e04cfa553dc4f9be705ce8ddad438664b9989dfc93ca9a4a  code/rooms_with_holes/enumerate_posts.py
dd67e13e4787d6feb44e6631511d8d9ca8a304580adfa033d5eafc04647c76f7  code/rooms_with_holes/hole_rooms.json
88ef7915e50e3286555620966f6fe5b25cef0d0be568abb7bf19ef06ac2b0d9c  code/rooms_with_holes/hole_search.py
105e2f71b52770fede44bad1095ef54809469acd7b11d4ca470e6488081c28f8  code/rooms_with_holes/pinched_rooms.json
e37999d8243a4226b9bf32d8d3748a8b7b520828de8c0e8f86d85b141184b137  code/rooms_with_holes/post_rooms.json
8dee819945598fe5a730d5e99b6a0d35f6a235add99b860a644e814410673396  code/rooms_with_holes/post_search.py
c542886fcafe09a1ff264d95c241e03f3a0d637a791a06a670a413bbe6d3abc5  code/rooms_with_holes/posts_k1_n18.json
14dbed763f923dee623d568114a07a624fea32f2cb7ff59abadb4beab95bae0f  code/rooms_with_holes/posts_k2_n17.json
ce8dd3f035b0a925487f9c7e139029f6e4de77da24bd6c8072b09f0684a1882d  code/rooms_with_holes/posts_k3_n16.json
a89c5c50ab921989a039e5cb802824be064f01b530e1b7ca8d38b80f10569c40  code/rooms_with_holes/posts_k4_n15.json
e6f5b624d9d6d77d16b109cb0964d2879dcd07307dfc7b8c563ea443bd8891bd  code/rooms_with_holes/verify_posts.py
e59ac1a312135d4be3413672c07d3b8bdb954e31dfd04f5132550de70699116d  code/rooms_with_holes/wolecki22_match.py
24c16ac58e3a207da8694583a1a5380f27b50360465a870e1293e84ae81ebbcd  code/single_source/one_source_census.py
1f4f0bc8c28ba21b5cbf9dbba23d722253aac1b6dfaf86c7c68f866b9a2fe5f8  code/single_source/one_source_census_N20.json
d7a4581c2587b738799a1631cd05e688dfe9f0751ce4d462b5d11b285d000448  code/single_source/single_source_certificates.json
320989ae06abe673ee98ba286645a996cac8d4dc90b4ba056da70b944d44c50e  code/single_source/verify_single_source.py
280affd55c0c4c2aa577591839d17bdaad5e4fd3175f63d09816fa2816983a19  code/symmetry_rooms/boundary_32_room.json
d3da37edcc7b1115a1e61f7c3d1c81a0032c3474061ea4ca9993846b33c865ed  code/symmetry_rooms/boundary_32_room_verification.json
4c0beb194203017b4a93c8e1e309158bfc6ac4233392246245fd292fd9449444  code/symmetry_rooms/interior_42_room.json
fca086608961594005a2b3dfa7a6a743bd42d2930cf71ba6fc2f14363c6ac1f1  code/symmetry_rooms/interior_42_room_verification.json
8eaff34adae4ea8b00cb86d0e7f62109e62e003c1ab2b5bc7a33a5aec0adf3bc  code/symmetry_rooms/verify_symmetry_room.py
bb637c0bb17ea4703b41ccd0b88724d520283c712cae1dc8017043458efe7308  code/trapezoid_rings/examples.py
00c8b8190dcacb996067d35307411374e43909af2d7c3fb119c7557fc15c3789  code/trapezoid_rings/independent_verification.json
28513f584a89a94268f5ba19967ce1262ce600b8e00be9d4a68fd38783dad707  code/trapezoid_rings/verified_examples.json
251f6f40cfb59f2564f4c0e6bd49c49156effc9b55595ef730f17feb60a70b58  code/trapezoid_rings/verify_examples.py
973b92aeeae4e46af9de1145b02fb62299cf75640d083ce638c9e714c53a50d2  data/hole_free_catalogue.json
63352be6491133f76c1c6641081c745f1ad143b28cd0ca07a23fb5f961541b15  requirements.txt
22748673e2e145e58893556910dff2af2a67c056c6714ae97327ea6c0c62509d  run_checks.py
9f741ce545b0038869ff594cd2c330c7868f90d231dce7b082a10d4e0721c81b  validation/checks.json
9f72cd6ec00e1db156c0b4406a6810886e2f578d095a72b03ae6797b8459d214  validation/checks.txt
1cd08594c366dda4536465ca46603a7f614621464780fc67554e17752e9d770e  validation/consistency_checks.json
1cd08594c366dda4536465ca46603a7f614621464780fc67554e17752e9d770e  validation/logs/consistency_checks.log
bc347bbb8a98766e71917bd72035a03a7132a77a043c8236b3cc21a1e5090788  validation/logs/hole_free_census.log
d2b498eea879091d92f68265a0482dc57615a12f688fa339a6d42e25c82021af  validation/logs/minimum27_finite_cases.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  validation/logs/nonagon.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  validation/logs/one_hole.log
59e121afa0497d13a6c01c8db50c1757770fcf42d453e51990fb4e71bc07c70b  validation/logs/one_source_census_to_16_sides.log
ff765f7e4b91586fc20e6bcc0f5deb0a256f314a15ab3e70bbd7b5d15c333093  validation/logs/one_source_rooms.log
a907b1467db30e022ac3a847939f1c4f1c4ce7e59f5895f1534f7ee651451cab  validation/logs/pinched_rooms.log
629bad13f5f230e997e75a1d5c3ef6725e1077a1fc1ff213026bd327e2ba1c2f  validation/logs/post_and_partition_rooms.log
5fb5858a2d3fca8c17576ce14f4e1b314506a7a6f8a17639d701b865f1140790  validation/logs/room27.log
08d95ca013d6daaa4f9811b0508882f78cda9e5894b3de3f6adb877222aba403  validation/logs/rooms27_enumeration.log
6b5e04525ff786fdeab07700cf279f0aeea6d55f06f0bfbaec62cdb81072187f  validation/logs/rooms27_types.log
aaac1963dab9951910102d6c047da3c0f1cc616b94b5a3bbcb940b89cc07b784  validation/logs/snakes.log
91bd9fce5b67dcbbc5e8ddab392446c6b60bcc9835df774459429f4bee56c32f  validation/logs/symmetry_rooms.log
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  validation/logs/three_sources.log
d68c8c3a623c3ea5d7e96b6d579f6338ba397e630ff3fc4d02d13371ceddb01e  validation/logs/trapezoid_rings.log
3fc039b3c3e2bac167ef7409e46cec8e578262be0a21a5bde902d19dca4855ba  validation/logs/tree_and_closed_snake.log
c17b1cf70c3702da6f2408c873d615bc1d0463c74c31bd0be6b5b012e48d25a3  validation/logs/two_posts.log
099b3121b3ecaa4f9fe0c5c0f99171299218d02bc5c278d551fcb9294194e1c9  validation/logs/wolecki_room.log
414e861dbae0323c63d01e18f4af18e345c49c02514fc8ef95c0b59b1350bc00  validation/nonagon_check.json
80fdcb325e305958bdb88777c53d8da2cf15fabae8052fe24907f7e9b1024ec4  validation/one_source_census_N16.json


==> anc/code/assemblies/assembly_certificates.json <==
{
  "degree3_tree": {
    "passed": true,
    "n_sources": 4,
    "connectors": 3,
    "holes": 0,
    "corners": 48,
    "loop_corner_counts": [
      48
    ],
    "triangles": 57,
    "flat_A_points": [
      [
        -2,
        0
      ],
      [
        0,
        2
      ],
      [
        2,
        0
      ]
    ],
    "exact_interior_lattice_points": [
      [
        -4,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        4
      ],
      [
        4,
        0
      ]
    ],
    "source_connector_incidence": {
      "E0": [
        "S0",
        "S1"
      ],
      "E1": [
        "S1",
        "S3"
      ],
      "E2": [
        "S1",
        "S2"
      ]
    },
    "module_Euler_characteristic": 1,
    "module_attachment_pattern_verified": true
  },
  "closed_snake": {
    "passed": true,
    "n_sources": 4,
    "connectors": 4,
    "holes": 1,
    "corners": 48,
    "loop_corner_counts": [
      36,
      12
    ],
    "triangles": 60,
    "flat_A_points": [
      [
        0,
        2
      ],
      [
        2,
        0
      ],
      [
        2,
        4
      ],
      [
        4,
        2
      ]
    ],
    "exact_interior_lattice_points": [
      [
        0,
        0
      ],
      [
        0,
        4
      ],
      [
        4,
        0
      ],
      [
        4,
        4
      ]
    ],
    "source_connector_incidence": {
      "E0": [
        "S0",
        "S2"
      ],
      "E1": [
        "S2",
        "S3"
      ],
      "E2": [
        "S1",
        "S3"
      ],
      "E3": [
        "S0",
        "S1"
      ]
    },
    "module_Euler_characteristic": 0,
    "module_attachment_pattern_verified": true
  }
}


==> anc/code/assemblies/bent_snakes.py <==
#!/usr/bin/env python3
"""
Bent snakes on the integer 45-45-90 lattice.

For p >= 2, the construction has
    sources = {(4j,0): 0 <= j < p} union {(0,4)}
so there are m = p+1 non-collinear sources, and exactly 12m corners.

The verifier uses exact integer/rational arithmetic and checks:
integer/distinct vertices; admissible edges; no pi angles; strict
simplicity; exact interior lattice-point set; B/C closure; signature;
area; and length-2 edge count.
"""

from __future__ import annotations
from collections import Counter
from fractions import Fraction
from math import gcd
import argparse
import json
from pathlib import Path


Point = tuple[int, int]


def construct(p: int) -> list[Point]:
    if p < 2:
        raise ValueError("p must be at least 2")

    d = 4 * (p - 1)

    bend = [
        (-2, 0), (-1, 1), (-2, 2), (-1, 2), (-1, 3), (-2, 4),
        (-1, 4), (-1, 5), (0, 6), (0, 5), (1, 5), (1, 4),
        (2, 4), (1, 3), (0, 3), (0, 1), (1, 1), (1, 0),
    ]

    upper: list[Point] = []
    for k in range(1, p):
        c = 4 * k
        upper.extend([
            (c - 1, 0), (c - 1, 1), (c, 2),
            (c, 1), (c + 1, 1), (c + 1, 0),
        ])
    upper.append((d + 2, 0))

    lower: list[Point] = []
    for e in range(d, 3, -2):
        lower.extend([(e + 1, -1), (e, -1), (e, -2)])
    lower.extend([
        (3, -1), (2, -2), (2, -1), (1, -1),
        (0, -2), (0, -1), (-1, -1), (-1, 0),
    ])

    return bend + upper + lower


def source_set(p: int) -> set[Point]:
    return {(4 * j, 0) for j in range(p)} | {(0, 4)}


def ptype(point: Point) -> str:
    x, y = point
    if x % 2 == 0 and y % 2 == 0:
        return "A"
    if x % 2 == 1 and y % 2 == 1:
        return "B"
    return "C"


def orient(a: Point, b: Point, c: Point) -> int:
    return (b[0] - a[0]) * (c[1] - a[1]) - (b[1] - a[1]) * (c[0] - a[0])


def on_segment(point: Point, a: Point, b: Point) -> bool:
    return (
        orient(a, b, point) == 0
        and min(a[0], b[0]) <= point[0] <= max(a[0], b[0])
        and min(a[1], b[1]) <= point[1] <= max(a[1], b[1])
    )


def segments_intersect(a: Point, b: Point, c: Point, d: Point) -> bool:
    o1, o2 = orient(a, b, c), orient(a, b, d)
    o3, o4 = orient(c, d, a), orient(c, d, b)
    if o1 == 0 and on_segment(c, a, b):
        return True
    if o2 == 0 and on_segment(d, a, b):
        return True
    if o3 == 0 and on_segment(a, c, d):
        return True
    if o4 == 0 and on_segment(b, c, d):
        return True
    return (o1 > 0) != (o2 > 0) and (o3 > 0) != (o4 > 0)


def location(point: Point, vertices: list[Point]) -> str:
    n = len(vertices)
    if any(on_segment(point, vertices[i], vertices[(i + 1) % n]) for i in range(n)):
        return "boundary"

    x, y = point
    inside = False
    for i in range(n):
        a, b = vertices[i], vertices[(i + 1) % n]
        if (a[1] > y) != (b[1] > y):
            x_intersection = Fraction(a[0]) + Fraction(
                (y - a[1]) * (b[0] - a[0]), b[1] - a[1]
            )
            if x_intersection > x:
                inside = not inside
    return "inside" if inside else "outside"


def edge_admissible(a: Point, b: Point) -> bool:
    dx, dy = b[0] - a[0], b[1] - a[1]
    if dx == 0 and dy != 0:
        return True
    if dy == 0 and dx != 0:
        return True
    if dx != 0 and abs(dx) == abs(dy):
        intercept = a[0] - a[1] if dx == dy else a[0] + a[1]
        return intercept % 2 == 0
    return False


def verify(p: int) -> dict:
    vertices = construct(p)
    sources = source_set(p)
    n = len(vertices)

    checks: dict[str, bool] = {}
    checks["count"] = n == 12 * (p + 1)
    checks["distinct"] = len(set(vertices)) == n
    checks["admissible"] = all(
        edge_admissible(vertices[i], vertices[(i + 1) % n]) for i in range(n)
    )
    checks["no_pi"] = all(
        orient(vertices[i - 1], vertices[i], vertices[(i + 1) % n]) != 0
        for i in range(n)
    )

    bad_pair = None
    for i in range(n):
        a, b = vertices[i], vertices[(i + 1) % n]
        for j in range(i + 1, n):
            if j == i + 1 or (i == 0 and j == n - 1):
                continue
            c, d = vertices[j], vertices[(j + 1) % n]
            if segments_intersect(a, b, c, d):
                bad_pair = (i, j)
                break
        if bad_pair is not None:
            break
    checks["simple"] = bad_pair is None

    area2_signed = sum(
        vertices[i][0] * vertices[(i + 1) % n][1]
        - vertices[(i + 1) % n][0] * vertices[i][1]
        for i in range(n)
    )
    area2 = abs(area2_signed)

    boundary_lattice_count = sum(
        gcd(
            abs(vertices[(i + 1) % n][0] - vertices[i][0]),
            abs(vertices[(i + 1) % n][1] - vertices[i][1]),
        )
        for i in range(n)
    )
    pick_interior_count = (area2 - boundary_lattice_count + 2) // 2

    min_x = min(x for x, _ in vertices)
    max_x = max(x for x, _ in vertices)
    min_y = min(y for _, y in vertices)
    max_y = max(y for _, y in vertices)
    inside: list[Point] = []
    boundary: list[Point] = []
    for x in range(min_x, max_x + 1):
        for y in range(min_y, max_y + 1):
            where = location((x, y), vertices)
            if where == "inside":
                inside.append((x, y))
            elif where == "boundary":
                boundary.append((x, y))

    checks["exact_interior_set"] = set(inside) == sources
    checks["pick_consistent"] = len(inside) == pick_interior_count

    missing_bc = [
        point
        for point in boundary
        if ptype(point) in ("B", "C") and point not in set(vertices)
    ]
    checks["closure_BC"] = not missing_bc

    signature = Counter(ptype(point) for point in vertices)
    expected_signature = {
        "A": 3 * (p + 1) + 1,
        "B": 4 * (p + 1),
        "C": 5 * (p + 1) - 1,
    }
    checks["signature"] = dict(signature) == expected_signature

    length_two_edges = []
    for i in range(n):
        a, b = vertices[i], vertices[(i + 1) % n]
        length = gcd(abs(b[0] - a[0]), abs(b[1] - a[1]))
        if length == 2:
            length_two_edges.append(
                (a, b, ((a[0] + b[0]) // 2, (a[1] + b[1]) // 2))
            )
        elif length != 1:
            checks["edge_length"] = False
            break
    else:
        checks["edge_length"] = True
    checks["length_two_count"] = len(length_two_edges) == p

    expected_triangles = 15 * (p + 1) - 3
    checks["triangle_count"] = area2 == expected_triangles

    return {
        "all_pass": all(checks.values()),
        "p": p,
        "m_sources": p + 1,
        "n_corners": n,
        "sources": sorted(sources),
        "signature": dict(signature),
        "twice_area_or_triangle_count": area2,
        "boundary_lattice_points": boundary_lattice_count,
        "interior_lattice_points": inside,
        "length_two_edges": length_two_edges,
        "missing_BC": missing_bc,
        "bad_edge_pair": bad_pair,
        "checks": checks,
        "vertices_clockwise": vertices,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--p", type=int, help="verify one member")
    parser.add_argument(
        "--through", type=int, default=20,
        help="verify every p from 2 through this value (default: 20)",
    )
    parser.add_argument("--json", type=Path, help="write the last result as JSON")
    args = parser.parse_args()

    values = [args.p] if args.p is not None else list(range(2, args.through + 1))
    last = None
    for p in values:
        last = verify(p)
        status = "PASS" if last["all_pass"] else "FAIL"
        print(
            f"{status}: p={p}, sources={last['m_sources']}, "
            f"corners={last['n_corners']}, signature={last['signature']}"
        )
        if not last["all_pass"]:
            print(json.dumps(last, indent=2))
            raise SystemExit(1)

    if args.json and last is not None:
        args.json.write_text(json.dumps(last, indent=2), encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/code/assemblies/build_assemblies.py <==
#!/usr/bin/env python3
"""Construct exact module assemblies by finite binary local-wedge search."""
from itertools import product
from collections import defaultdict,Counter
from pathlib import Path
import math,json
import numpy as np
from scipy.optimize import milp,Bounds,LinearConstraint
from scipy.sparse import lil_matrix

def cross(a,b,c): return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def tris(c):
 x,y=c
 aa=[(x-1,y),(x+1,y)] if x%2 else [(x,y-1),(x,y+1)]
 bb=[(x,y-1),(x,y+1)] if x%2 else [(x-1,y),(x+1,y)]
 out=[]
 for a,b in product(aa,bb):
  t=(a,b,c)
  if cross(*t)<0:t=(b,a,c)
  out.append(t)
 return out
def cnear(s):
 x,y=s
 return [(x-1,y),(x+1,y),(x,y-1),(x,y+1)]
def ccw_order(v,ts):
 return sorted(ts,key=lambda t:math.atan2(sum(a[1] for a in t)/3-v[1],sum(a[0] for a in t)/3-v[0]))
def key(t):return tuple(sorted(t))
def solve(sources,connectors,name):
 cs=set(connectors)|{c for s in sources for c in cnear(s)}
 triangles=[t for c in sorted(cs) for t in tris(c)]
 tid={key(t):i for i,t in enumerate(triangles)}
 nt=len(triangles); rows=[]; bounds=[]; nvar=nt
 vs={v for t in triangles for v in t if v[0]%2==v[1]%2}
 for c in sorted(cs):
  rows.append({tid[key(t)]:1 for t in tris(c)});bounds.append(3)
 for v in sorted(vs):
  full=ccw_order(v,[t for c in cnear(v) for t in tris(c) if v in t])
  available={i for i,t in enumerate(full) if key(t) in tid}
  masks={frozenset()}
  lengths=[8] if v in sources else ([1,2,3,4,5,6,7] if v[0]%2==0 else [1,2,3,5,6,7])
  for length in lengths:
   for start in range(8):
    mask=frozenset((start+j)%8 for j in range(length))
    if mask<=available:masks.add(mask)
  if v in sources:masks={frozenset(range(8))} if len(available)==8 else set()
  if not masks:return None
  masks=sorted(masks,key=lambda m:tuple(sorted(m)))
  ids=list(range(nvar,nvar+len(masks)));nvar+=len(masks)
  rows.append({i:1 for i in ids});bounds.append(1)
  for j in available:
   row={tid[key(full[j])]:1}
   row.update({idx:-1 for idx,mask in zip(ids,masks) if j in mask})
   rows.append(row);bounds.append(0)
 mat=lil_matrix((len(rows),nvar))
 for i,row in enumerate(rows):
  for j,a in row.items():mat[i,j]=a
 res=milp(np.zeros(nvar),integrality=np.ones(nvar),bounds=Bounds(0,1),constraints=LinearConstraint(mat.tocsr(),bounds,bounds),options={'time_limit':20})
 if not res.success:return None
 selected=[t for i,t in enumerate(triangles) if res.x[i]>.5]
 edges={}
 for t in selected:
  for a,b in zip(t,t[1:]+t[:1]):
   if (b,a) in edges:del edges[(b,a)]
   else:edges[(a,b)]=True
 nxt={a:b for a,b in edges}; assert len(nxt)==len(edges)
 loops=[]
 while nxt:
  start=next(iter(nxt));q=start;loop=[]
  while True:
   loop.append(q);q=nxt.pop(q)
   if q==start:break
  loops.append(loop)
 simpleloops=[[v for i,v in enumerate(lp) if cross(lp[i-1],v,lp[(i+1)%len(lp)])] for lp in loops]
 area2=lambda lp:sum(a[0]*b[1]-a[1]*b[0] for a,b in zip(lp,lp[1:]+lp[:1]))
 # Require a connected region with exactly one outer boundary.
 if sum(area2(lp)>0 for lp in simpleloops)!=1:return None
 h=len(loops)-1; n=len(sources); c=len(connectors)
 f=sum(len(a)-len(b) for a,b in zip(loops,simpleloops))
 S=sum(map(len,simpleloops))
 if f!=c or h!=c-n+1 or S!=12*n:return None
 data={'name':name,'sources':sorted(sources),'connector_C_points':connectors,'source_C_points':{str(s):cnear(s) for s in sorted(sources)},'triangles':selected,'boundary_loops':simpleloops,'boundary_loops_with_flat_marks':loops,'n_sources':n,'n_connectors':c,'n_holes':h,'corners':S,'flat_A_points':f,'triangle_count':len(selected),'area':len(selected)/2,'signature':dict(Counter('A' if x%2==y%2==0 else 'B' if x%2==y%2==1 else 'C' for lp in simpleloops for x,y in lp))}
 assert len(selected)==12*n+3*c
 return data

def run(name,sources,edges):
 opts=[]
 for a,b in edges:
  mid=((a[0]+b[0])//2,(a[1]+b[1])//2)
  opts.append([(mid[0],mid[1]-1),(mid[0],mid[1]+1)] if a[1]==b[1] else [(mid[0]-1,mid[1]),(mid[0]+1,mid[1])])
 for connectors in product(*opts):
  data=solve(set(sources),list(connectors),name)
  if data:
   path=Path(__file__).parent/f'{name}.json';path.write_text(json.dumps(data,indent=2)+'\n')
   print(name,{k:data[k] for k in ['n_sources','n_connectors','n_holes','corners','flat_A_points','triangle_count','signature']},flush=True)
   print(path.name,flush=True)
   return data
 print('No assembly found:',name,flush=True)

if __name__=='__main__':
 center=(0,0);leaves=[(-4,0),(4,0),(0,4)]
 run('degree3_tree',[center]+leaves,[(center,s) for s in leaves])
 square=[(0,0),(4,0),(4,4),(0,4)]
 run('closed_snake',square,list(zip(square,square[1:]+square[:1])))


==> anc/code/assemblies/closed_snake.json <==
{
  "name": "closed_snake",
  "sources": [
    [
      0,
      0
    ],
    [
      0,
      4
    ],
    [
      4,
      0
    ],
    [
      4,
      4
    ]
  ],
  "connector_C_points": [
    [
      2,
      -1
    ],
    [
      5,
      2
    ],
    [
      2,
      5
    ],
    [
      -1,
      2
    ]
  ],
  "source_C_points": {
    "(0, 0)": [
      [
        -1,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        -1
      ],
      [
        0,
        1
      ]
    ],
    "(0, 4)": [
      [
        -1,
        4
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    "(4, 0)": [
      [
        3,
        0
      ],
      [
        5,
        0
      ],
      [
        4,
        -1
      ],
      [
        4,
        1
      ]
    ],
    "(4, 4)": [
      [
        3,
        4
      ],
      [
        5,
        4
      ],
      [
        4,
        3
      ],
      [
        4,
        5
      ]
    ]
  },
  "triangles": [
    [
      [
        -1,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        0,
        0
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        -1,
        3
      ],
      [
        -2,
        2
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        -1,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        0,
        2
      ],
      [
        -1,
        3
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        -2,
        4
      ],
      [
        -1,
        3
      ],
      [
        -1,
        4
      ]
    ],
    [
      [
        -1,
        3
      ],
      [
        0,
        4
      ],
      [
        -1,
        4
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        -1,
        5
      ],
      [
        -1,
        4
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        -1,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        2
      ],
      [
        -1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        -1,
        3
      ],
      [
        0,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        -1,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        -1,
        5
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      [
        1,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        5
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        1
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        -1
      ],
      [
        2,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      [
        1,
        5
      ],
      [
        0,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      [
        2,
        4
      ],
      [
        1,
        5
      ],
      [
        1,
        4
      ]
    ],
    [
      [
        1,
        -1
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        3,
        -1
      ],
      [
        2,
        0
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        1,
        5
      ],
      [
        2,
        4
      ],
      [
        2,
        5
      ]
    ],
    [
      [
        2,
        4
      ],
      [
        3,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      [
        2,
        6
      ],
      [
        1,
        5
      ],
      [
        2,
        5
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        3,
        -1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        3,
        -1
      ],
      [
        4,
        0
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        3,
        5
      ],
      [
        2,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      [
        3,
        3
      ],
      [
        4,
        4
      ],
      [
        3,
        4
      ]
    ],
    [
      [
        4,
        4
      ],
      [
        3,
        5
      ],
      [
        3,
        4
      ]
    ],
    [
      [
        3,
        -1
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        5,
        -1
      ],
      [
        4,
        0
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        3,
        1
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        5,
        1
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        2
      ],
      [
        5,
        3
      ],
      [
        4,
        3
      ]
    ],
    [
      [
        4,
        4
      ],
      [
        3,
        3
      ],
      [
        4,
        3
      ]
    ],
    [
      [
        5,
        3
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ]
    ],
    [
      [
        3,
        5
      ],
      [
        4,
        4
      ],
      [
        4,
        5
      ]
    ],
    [
      [
        4,
        4
      ],
      [
        5,
        5
      ],
      [
        4,
        5
      ]
    ],
    [
      [
        4,
        6
      ],
      [
        3,
        5
      ],
      [
        4,
        5
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        5,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        6,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        4,
        2
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ]
    ],
    [
      [
        5,
        3
      ],
      [
        4,
        2
      ],
      [
        5,
        2
      ]
    ],
    [
      [
        6,
        2
      ],
      [
        5,
        3
      ],
      [
        5,
        2
      ]
    ],
    [
      [
        4,
        4
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ]
    ],
    [
      [
        5,
        5
      ],
      [
        4,
        4
      ],
      [
        5,
        4
      ]
    ],
    [
      [
        5,
        3
      ],
      [
        6,
        4
      ],
      [
        5,
        4
      ]
    ]
  ],
  "boundary_loops": [
    [
      [
        -1,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        5,
        3
      ],
      [
        6,
        4
      ],
      [
        5,
        4
      ],
      [
        5,
        5
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        3,
        5
      ],
      [
        2,
        5
      ],
      [
        2,
        6
      ],
      [
        1,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        5
      ],
      [
        -1,
        5
      ],
      [
        -1,
        4
      ],
      [
        -2,
        4
      ],
      [
        -1,
        3
      ],
      [
        -2,
        2
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        3,
        4
      ],
      [
        3,
        3
      ],
      [
        4,
        3
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ]
    ]
  ],
  "boundary_loops_with_flat_marks": [
    [
      [
        -1,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        5,
        3
      ],
      [
        6,
        4
      ],
      [
        5,
        4
      ],
      [
        5,
        5
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        3,
        5
      ],
      [
        2,
        5
      ],
      [
        2,
        6
      ],
      [
        1,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        5
      ],
      [
        -1,
        5
      ],
      [
        -1,
        4
      ],
      [
        -2,
        4
      ],
      [
        -1,
        3
      ],
      [
        -2,
        2
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        0,
        3
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        2,
        4
      ],
      [
        3,
        4
      ],
      [
        3,
        3
      ],
      [
        4,
        3
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        2,
        0
      ],
      [
        1,
        0
      ]
    ]
  ],
  "n_sources": 4,
  "n_connectors": 4,
  "n_holes": 1,
  "corners": 48,
  "flat_A_points": 4,
  "triangle_count": 60,
  "area": 30.0,
  "signature": {
    "B": 16,
    "A": 12,
    "C": 20
  }
}


==> anc/code/assemblies/degree3_tree.json <==
{
  "name": "degree3_tree",
  "sources": [
    [
      -4,
      0
    ],
    [
      0,
      0
    ],
    [
      0,
      4
    ],
    [
      4,
      0
    ]
  ],
  "connector_C_points": [
    [
      -2,
      -1
    ],
    [
      2,
      -1
    ],
    [
      -1,
      2
    ]
  ],
  "source_C_points": {
    "(-4, 0)": [
      [
        -5,
        0
      ],
      [
        -3,
        0
      ],
      [
        -4,
        -1
      ],
      [
        -4,
        1
      ]
    ],
    "(0, 0)": [
      [
        -1,
        0
      ],
      [
        1,
        0
      ],
      [
        0,
        -1
      ],
      [
        0,
        1
      ]
    ],
    "(0, 4)": [
      [
        -1,
        4
      ],
      [
        1,
        4
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ]
    ],
    "(4, 0)": [
      [
        3,
        0
      ],
      [
        5,
        0
      ],
      [
        4,
        -1
      ],
      [
        4,
        1
      ]
    ]
  },
  "triangles": [
    [
      [
        -6,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -5,
        0
      ]
    ],
    [
      [
        -5,
        -1
      ],
      [
        -4,
        0
      ],
      [
        -5,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -5,
        1
      ],
      [
        -5,
        0
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -3,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -3,
        -1
      ],
      [
        -4,
        0
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -5,
        1
      ],
      [
        -4,
        0
      ],
      [
        -4,
        1
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -3,
        1
      ],
      [
        -4,
        1
      ]
    ],
    [
      [
        -4,
        2
      ],
      [
        -5,
        1
      ],
      [
        -4,
        1
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -3,
        -1
      ],
      [
        -3,
        0
      ]
    ],
    [
      [
        -3,
        1
      ],
      [
        -4,
        0
      ],
      [
        -3,
        0
      ]
    ],
    [
      [
        -3,
        -1
      ],
      [
        -2,
        0
      ],
      [
        -3,
        0
      ]
    ],
    [
      [
        -3,
        -1
      ],
      [
        -2,
        -2
      ],
      [
        -2,
        -1
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        -3,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        -2,
        0
      ],
      [
        -2,
        -1
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        0,
        0
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        -2,
        2
      ],
      [
        -1,
        1
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        -1,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        0,
        2
      ],
      [
        -1,
        3
      ],
      [
        -1,
        2
      ]
    ],
    [
      [
        -2,
        4
      ],
      [
        -1,
        3
      ],
      [
        -1,
        4
      ]
    ],
    [
      [
        -1,
        3
      ],
      [
        0,
        4
      ],
      [
        -1,
        4
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        -1,
        5
      ],
      [
        -1,
        4
      ]
    ],
    [
      [
        -1,
        -1
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        1,
        -1
      ],
      [
        0,
        0
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        -1,
        1
      ],
      [
        0,
        0
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        2
      ],
      [
        -1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        -1,
        3
      ],
      [
        0,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        -1,
        3
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        0,
        4
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        -1,
        5
      ],
      [
        0,
        4
      ],
      [
        0,
        5
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        1,
        5
      ],
      [
        0,
        5
      ]
    ],
    [
      [
        1,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        5
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        1
      ],
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        1,
        -1
      ],
      [
        2,
        0
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        0,
        4
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ]
    ],
    [
      [
        1,
        5
      ],
      [
        0,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ]
    ],
    [
      [
        1,
        -1
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        3,
        -1
      ],
      [
        2,
        0
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        3,
        -1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        3,
        -1
      ],
      [
        4,
        0
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        3,
        -1
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        5,
        -1
      ],
      [
        4,
        0
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        3,
        1
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        5,
        1
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        5,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        5,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ]
    ]
  ],
  "boundary_loops": [
    [
      [
        -6,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -4,
        -1
      ],
      [
        -4,
        -2
      ],
      [
        -3,
        -1
      ],
      [
        -2,
        -2
      ],
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        1,
        3
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        5
      ],
      [
        -1,
        5
      ],
      [
        -1,
        4
      ],
      [
        -2,
        4
      ],
      [
        -1,
        3
      ],
      [
        -1,
        2
      ],
      [
        -2,
        2
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -3,
        0
      ],
      [
        -3,
        1
      ],
      [
        -4,
        1
      ],
      [
        -4,
        2
      ],
      [
        -5,
        1
      ],
      [
        -5,
        0
      ]
    ]
  ],
  "boundary_loops_with_flat_marks": [
    [
      [
        -6,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -4,
        -1
      ],
      [
        -4,
        -2
      ],
      [
        -3,
        -1
      ],
      [
        -2,
        -2
      ],
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        2,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        0,
        3
      ],
      [
        1,
        3
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        5
      ],
      [
        -1,
        5
      ],
      [
        -1,
        4
      ],
      [
        -2,
        4
      ],
      [
        -1,
        3
      ],
      [
        -1,
        2
      ],
      [
        -2,
        2
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ],
      [
        -3,
        0
      ],
      [
        -3,
        1
      ],
      [
        -4,
        1
      ],
      [
        -4,
        2
      ],
      [
        -5,
        1
      ],
      [
        -5,
        0
      ]
    ]
  ],
  "n_sources": 4,
  "n_connectors": 3,
  "n_holes": 0,
  "corners": 48,
  "flat_A_points": 3,
  "triangle_count": 57,
  "area": 28.5,
  "signature": {
    "A": 13,
    "B": 16,
    "C": 19
  }
}


==> anc/code/assemblies/snake_certificates.json <==
[
  {
    "family": "straight",
    "sources": 2,
    "corners": 24,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 3,
    "corners": 36,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 4,
    "corners": 48,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 5,
    "corners": 60,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 6,
    "corners": 72,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 7,
    "corners": 84,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 8,
    "corners": 96,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 9,
    "corners": 108,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 10,
    "corners": 120,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 11,
    "corners": 132,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 12,
    "corners": 144,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 13,
    "corners": 156,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 14,
    "corners": 168,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 15,
    "corners": 180,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 16,
    "corners": 192,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 17,
    "corners": 204,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 18,
    "corners": 216,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 19,
    "corners": 228,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 20,
    "corners": 240,
    "passed": true
  },
  {
    "family": "straight",
    "sources": 21,
    "corners": 252,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 3,
    "corners": 36,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 4,
    "corners": 48,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 5,
    "corners": 60,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 6,
    "corners": 72,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 7,
    "corners": 84,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 8,
    "corners": 96,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 9,
    "corners": 108,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 10,
    "corners": 120,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 11,
    "corners": 132,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 12,
    "corners": 144,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 13,
    "corners": 156,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 14,
    "corners": 168,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 15,
    "corners": 180,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 16,
    "corners": 192,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 17,
    "corners": 204,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 18,
    "corners": 216,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 19,
    "corners": 228,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 20,
    "corners": 240,
    "passed": true
  },
  {
    "family": "bent",
    "sources": 21,
    "corners": 252,
    "passed": true
  }
]


==> anc/code/assemblies/verify_assemblies.py <==
#!/usr/bin/env python3
"""Exact checks of the branching tree and the closed snake of Section 6; optional plot."""
from pathlib import Path
import importlib.util,json
from collections import Counter
BASE=Path(__file__).parent
path=BASE/'bent_snakes.py'
spec=importlib.util.spec_from_file_location('exact_geometry',path)
g=importlib.util.module_from_spec(spec);spec.loader.exec_module(g)
def signed_area2(lp):return sum(a[0]*b[1]-b[0]*a[1] for a,b in zip(lp,lp[1:]+lp[:1]))
def audit(data):
 loops=[[tuple(v) for v in lp] for lp in data['boundary_loops']]
 sources={tuple(v) for v in data['sources']}
 allverts={v for lp in loops for v in lp}
 edges=[(k,i,a,b) for k,lp in enumerate(loops) for i,(a,b) in enumerate(zip(lp,lp[1:]+lp[:1]))]
 assert len(allverts)==sum(map(len,loops))
 for lp in loops:
  assert len(lp)>=3
  assert all(g.orient(lp[i-1],v,lp[(i+1)%len(lp)]) for i,v in enumerate(lp))
  assert all(g.edge_admissible(a,b) for a,b in zip(lp,lp[1:]+lp[:1]))
 for e,(k,i,a,b) in enumerate(edges):
  for l,j,c,d in edges[e+1:]:
   if k==l and ((i-j)%len(loops[k]) in (1,len(loops[k])-1)):continue
   assert not g.segments_intersect(a,b,c,d)
 outers=[lp for lp in loops if signed_area2(lp)>0]
 holes=[lp for lp in loops if signed_area2(lp)<0]
 assert len(outers)==1
 outer=outers[0]
 for hole in holes:assert all(g.location(v,outer)=='inside' for v in hole)
 interior=set();boundary=set()
 for x in range(min(v[0] for v in allverts),max(v[0] for v in allverts)+1):
  for y in range(min(v[1] for v in allverts),max(v[1] for v in allverts)+1):
   q=(x,y);ol=g.location(q,outer);hl=[g.location(q,lp) for lp in holes]
   if ol=='boundary' or 'boundary' in hl:boundary.add(q)
   elif ol=='inside' and 'inside' not in hl:interior.add(q)
 assert interior==sources
 assert all(g.ptype(q)=='A' for q in boundary-allverts)
 n=len(sources);c=data['n_connectors'];h=len(holes);S=len(allverts);f=len(boundary-allverts)
 T=sum(signed_area2(lp) for lp in loops)
 assert S==12*n and T==12*n+3*c and f==c and h==c-n+1
 assert T==2*n+S+f-2+2*h
 triangles=[[tuple(v) for v in t] for t in data['triangles']]
 assert len({tuple(sorted(t)) for t in triangles})==len(triangles)==T
 assert all(abs(g.orient(*t))==1 for t in triangles)
 ccounts=Counter(next(v for v in t if g.ptype(v)=='C') for t in triangles)
 assert all(k==3 for k in ccounts.values())
 sourcecs={q for x,y in sources for q in [(x-1,y),(x+1,y),(x,y-1),(x,y+1)]}
 assert len(sourcecs)==4*n
 assert set(ccounts)==sourcecs|{tuple(v) for v in data['connector_C_points']}
 assert not sourcecs&{tuple(v) for v in data['connector_C_points']}
 # Verify the module attachment pattern that proves Euler characteristic n-c.
 labels={}
 for i,(x,y) in enumerate(sorted(sources)):
  for q in [(x-1,y),(x+1,y),(x,y-1),(x,y+1)]:labels[q]=f'S{i}'
 for i,q in enumerate(data['connector_C_points']):labels[tuple(q)]=f'E{i}'
 modules={lab:[] for lab in labels.values()}
 for t in triangles:modules[labels[next(v for v in t if g.ptype(v)=='C')]].append(t)
 mverts={lab:{v for t in ts for v in t} for lab,ts in modules.items()}
 medges={lab:{tuple(sorted((a,b))) for t in ts for a,b in zip(t,t[1:]+t[:1])} for lab,ts in modules.items()}
 incidence={};allowed_pairs={};triple_points=[]
 for elab in sorted(l for l in modules if l.startswith('E')):
  neighbors=[s for s in modules if s.startswith('S') and medges[s]&medges[elab]]
  assert len(neighbors)==2
  s1,s2=neighbors;intersection=mverts[s1]&mverts[s2]&mverts[elab]
  assert len(intersection)==1
  q=next(iter(intersection));triple_points.append(q);incidence[elab]=neighbors
  allowed_pairs[frozenset((s1,s2))]={q}
  for s in neighbors:
   edge=medges[s]&medges[elab];assert len(edge)==1
   allowed_pairs[frozenset((s,elab))]=set(next(iter(edge)))
 for i,a in enumerate(modules):
  for b in list(modules)[i+1:]:
   assert mverts[a]&mverts[b]==allowed_pairs.get(frozenset((a,b)),set())
 assert len(set(triple_points))==c and set(triple_points)==boundary-allverts
 # Each source is its full 8-triangle star plus four wings; every module is a disk.
 for lab,ts in modules.items():
  assert len(ts)==(12 if lab.startswith('S') else 3)
  ev={tuple(sorted((a,b))) for t in ts for a,b in zip(t,t[1:]+t[:1])}
  assert len(mverts[lab])-len(ev)+len(ts)==1
 # Independently cancel triangle edges and compare with the full marked boundaries.
 tileedges=set()
 for t in triangles:
  if g.orient(*t)<0:t=[t[0],t[2],t[1]]
  for a,b in zip(t,t[1:]+t[:1]):
   if (b,a) in tileedges:tileedges.remove((b,a))
   else:tileedges.add((a,b))
 marked=[[tuple(v) for v in lp] for lp in data['boundary_loops_with_flat_marks']]
 assert tileedges=={(a,b) for lp in marked for a,b in zip(lp,lp[1:]+lp[:1])}
 return {'passed':True,'n_sources':n,'connectors':c,'holes':h,'corners':S,'loop_corner_counts':[len(lp) for lp in sorted(loops,key=signed_area2,reverse=True)],'triangles':T,'flat_A_points':sorted(boundary-allverts),'exact_interior_lattice_points':sorted(interior),'source_connector_incidence':incidence,'module_Euler_characteristic':n-c,'module_attachment_pattern_verified':True}

datas=[json.loads((BASE/f'{s}.json').read_text()) for s in ['degree3_tree','closed_snake']]
results={d['name']:audit(d) for d in datas}
(BASE/'assembly_certificates.json').write_text(json.dumps(results,indent=2)+'\n')
print(json.dumps(results,indent=2))

# The exact checks above need only the standard library; --no-plots skips the plot.
import sys
if "--no-plots" in sys.argv:
 raise SystemExit(0)

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon
fig,axes=plt.subplots(1,2,figsize=(12,6),layout='constrained')
for ax,d in zip(axes,datas):
 connectors={tuple(c) for c in d['connector_C_points']}
 for t in d['triangles']:
  c=next(tuple(v) for v in t if g.ptype(v)=='C')
  ax.add_patch(Polygon(t,closed=True,facecolor='#f4ba5a' if c in connectors else '#dce7ed',edgecolor='#a0acb2',linewidth=.6))
 for lp in d['boundary_loops']:
  pts=lp+[lp[0]]
  ax.plot([v[0] for v in pts],[v[1] for v in pts],color='#263442',linewidth=1.8)
 for i,(x,y) in enumerate(d['sources'],1):
  ax.scatter([x],[y],s=110,marker='*',color='#a51d35',zorder=5)
  ax.annotate(str(i),(x,y),xytext=(6,6),textcoords='offset points',fontsize=10,color='#7b1527')
 flats=results[d['name']]['flat_A_points']
 ax.scatter([v[0] for v in flats],[v[1] for v in flats],s=25,facecolor='white',edgecolor='#885c22',zorder=6)
 ax.set_aspect('equal');ax.autoscale_view();ax.margins(.12);ax.axis('off')
 title='Branching tree' if d['name']=='degree3_tree' else 'Closed snake'
 ax.set_title(f"{title}: 4 sources, 48 sides\n{d['n_connectors']} connectors · {d['n_holes']} hole{'s' if d['n_holes']!=1 else ''}",fontsize=13)
fig.suptitle('Source modules in blue, connectors in gold',fontsize=14)
fig.savefig(BASE/'tree_and_closed_snake.png',dpi=180,facecolor='white')
fig.savefig(BASE/'tree_and_closed_snake.svg',facecolor='white')
print('tree_and_closed_snake.png')


==> anc/code/assemblies/verify_snakes.py <==
#!/usr/bin/env python3
"""Exact checks of the straight snakes (2 to 21 sources) and the bent snakes
(3 to 21 sources) of Section 6 and Appendix B of the paper."""
from pathlib import Path
import importlib.util
import json
from collections import Counter
from math import gcd

BASE = Path(__file__).resolve().parent
path = BASE / 'bent_snakes.py'
spec = importlib.util.spec_from_file_location('bent_snakes', path)
b = importlib.util.module_from_spec(spec)
spec.loader.exec_module(b)

def straight(m):
    d = 4*(m-1)
    upper = [(-2,0),(-1,1),(0,1),(0,2),(1,1),(2,1),(2,2),(3,1),(4,2)]
    for k in range(2,d//2):
        upper += [(2*k,1),(2*k+1,1),(2*k+2,2)]
    upper += [(d,1),(d+1,1),(d+2,0)]
    lower = [(d+1,0),(d+1,-1),(d,-2),(d,-1)]
    for c in range(d-4,3,-4):
        lower += [(c+3,-1),(c+3,0),(c+1,0),(c+1,-1),(c,-2),(c,-1)]
    lower += [(3,-1),(3,0),(1,0),(1,-1),(0,-1),(0,-2),(-1,-1),(-1,0)]
    return upper+lower

def exact_audit(v, sources):
    n=len(v); m=len(sources)
    assert n==12*m and len(set(v))==n
    assert all(b.edge_admissible(v[i],v[(i+1)%n]) for i in range(n))
    assert all(b.orient(v[i-1],v[i],v[(i+1)%n]) for i in range(n))
    for i in range(n):
        for j in range(i+1,n):
            if j==i+1 or (i==0 and j==n-1): continue
            assert not b.segments_intersect(v[i],v[(i+1)%n],v[j],v[(j+1)%n])
    area2=abs(sum(v[i][0]*v[(i+1)%n][1]-v[(i+1)%n][0]*v[i][1] for i in range(n)))
    assert area2==15*m-3
    assert Counter(map(b.ptype,v))=={'A':3*m+1,'B':4*m,'C':5*m-1}
    inside=set(); boundary=set(); rows={}
    for y in range(min(t[1] for t in v),max(t[1] for t in v)+1):
        rows[y]=set()
        for x in range(min(t[0] for t in v),max(t[0] for t in v)+1):
            loc=b.location((x,y),v)
            if loc=='inside': inside.add((x,y))
            if loc=='boundary': boundary.add((x,y))
            if loc!='outside': rows[y].add(x)
    assert inside==sources
    assert all(b.ptype(q)=='A' for q in boundary-set(v))
    assert len(boundary-set(v))==m-1
    return rows

def bent_rows(p):
    d=4*(p-1)
    return {
      -2:set(range(0,d+1,2)), -1:set(range(-1,d+2)), 0:set(range(-2,d+3)),
      1:{-1,0,1}|{4*k+t for k in range(1,p) for t in (-1,0,1)},
      2:{-2,-1,0}|{4*k for k in range(1,p)}, 3:{-1,0,1},
      4:{-2,-1,0,1,2}, 5:{-1,0,1}, 6:{0}}

results=[]
for m in range(2,22):
    v=straight(m)
    rows=exact_audit(v,{(4*j,0) for j in range(m)})
    d=4*(m-1)
    expected={-2:set(range(0,d+1,4)),
      -1:set(range(-1,d+2,2))|set(range(0,d+1,4)),
      0:set(range(-2,d+3)),1:set(range(-1,d+2)),2:set(range(0,d+1,2))}
    assert rows==expected
    results.append({'family':'straight','sources':m,'corners':len(v),'passed':True})
for p in range(2,21):
    v=b.construct(p)
    rows=exact_audit(v,b.source_set(p))
    assert rows==bent_rows(p)
    results.append({'family':'bent','sources':p+1,'corners':len(v),'passed':True})
out=BASE/'snake_certificates.json'
out.write_text(json.dumps(results,indent=2)+'\n')
print(f'PASS: {len(results)} exact geometry and row-identity checks; written to {out.name}')


==> anc/code/consistency_checks.py <==
"""Consistency checks.

1. The census validator rejects ten corrupted search summaries.
2. The rooms of Tokarsky's letter of 31 August 1996 [Tok96, Figure 3] occur
   in the catalogues: Figure 3(b) is pinched Type 2 and Figure 3(a) is
   partition Type 5.
3. Thomson's rooms [Thomson, 2001]: the room with a square hole is pinched
   Type 4, the room with a triangular hole is pinched Type 2, and the 24-gon
   is T24-012.
4. Further published rooms in the catalogues: Castro's 24-gon [Castro] is
   T24-003, Tokarsky's 24-gon [Tok96, Figure 2] is T24-008, Tokarsky's
   rectilinear room [Tok95, Figure 9] is S34-001, and Tokarsky's room with
   a post and 18 sides is post Type 3.
5. Rooms with one source on the 45-45-90 tiling: the pinwheel is the only
   type with 12 sides, and the three types with 13 sides do not contain it.
"""
from pathlib import Path
import copy
import importlib.util
import json

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
CENSUS = HERE / 'hole_free_census'
HOLES = HERE / 'rooms_with_holes'
spec = importlib.util.spec_from_file_location('validate_census', CENSUS / 'validate_census.py')
v = importlib.util.module_from_spec(spec)
spec.loader.exec_module(v)

negative_controls = []
for stem, args in [('tri_two_T28_n25', ('tri', 11, 28, 25)),
                   ('square_two_T22_n34', ('square', 7, 22, 34))]:
    summary = json.loads((CENSUS / (stem + '_summary.json')).read_text())
    rows = json.loads((CENSUS / (stem + '_rooms.json')).read_text())
    assert v.check_completed_summary(summary, rows, *args) in (77, 35)
    cases = []
    s = copy.deepcopy(summary); s['records'][1]['pair'] = s['records'][0]['pair']; cases.append(('duplicated_pair', s))
    s = copy.deepcopy(summary); s['budget'] -= 1; cases.append(('wrong_budget', s))
    s = copy.deepcopy(summary); s['nmin'] = 1; cases.append(('restricted_lower_count', s))
    s = copy.deepcopy(summary); s['complete'] = False; cases.append(('incomplete', s))
    s = copy.deepcopy(summary)
    record = next(r for r in s['records'] if r['counts'])
    record['counts'][next(iter(record['counts']))]['rooms'] += 1
    cases.append(('wrong_saved_room_count', s))
    for name, bad in cases:
        try:
            v.check_completed_summary(bad, rows, *args)
        except AssertionError:
            negative_controls.append(stem + ':' + name)
        else:
            raise AssertionError('Invalid census summary was accepted: ' + name)

def cycle(poly):
    p = list(map(tuple, poly))
    return min(tuple(w[i:] + w[:i]) for w in (p, p[::-1]) for i in range(len(w)))

# Coordinates transcribed from Figure 3(b) of the letter.
outer = [(-2,0),(-1,1),(0,1),(0,2),(1,1),(1,0),(2,0),(2,-1),
         (3,-1),(4,-2),(3,-2),(3,-3),(2,-4),(2,-3),(1,-3),(0,-2),
         (0,-1),(-1,-1),(-1,0)]
inner = [(0,-2),(1,-2),(1,-1)]
assert set(outer) & set(inner) == {(0,-2)}
pinched = json.loads((HOLES / 'pinched_rooms.json').read_text())
matches = []
for r in pinched['representatives']:
    for f in v.symmetries(((0,0),(2,-2))):
        if cycle([f(p) for p in outer]) == cycle(r['outer']) and cycle([f(p) for p in inner]) == cycle(r['inner']):
            matches.append(r['class'])
assert len(set(matches)) == 1, 'The room of Figure 3(b) must occur in the pinched catalogue.'

# Thomson's room with a square hole; the contact point (0,-2) lies on a straight wall.
thomson_outer = [(-2,0),(-1,1),(0,1),(0,2),(1,1),(1,0),(2,0),(2,-1),(3,-1),(4,-2),
                 (3,-2),(3,-3),(2,-4),(2,-3),(1,-3),(0,-2),(-1,-1),(-1,0)]
thomson_hole = [(0,-2),(0,-1),(1,-1),(1,-2)]
thomson_matches = sorted({r['class'] for r in pinched['representatives'] for f in v.symmetries(((0,0),(2,-2)))
                          if cycle([f(p) for p in thomson_outer]) == cycle(r['outer'])
                          and cycle([f(p) for p in thomson_hole]) == cycle(r['inner'])})
assert thomson_matches == [4], thomson_matches
thomson_tri_outer = [(-2,0),(-1,1),(0,1),(0,2),(1,1),(1,0),(2,0),(2,-1),(3,-1),(4,-2),
                     (3,-2),(3,-3),(2,-4),(2,-3),(1,-3),(1,-2),(0,-2),(-1,-1),(-1,0)]
thomson_tri_hole = [(0,-2),(0,-1),(1,-1)]
thomson_tri_matches = sorted({r['class'] for r in pinched['representatives'] for f in v.symmetries(((0,0),(2,-2)))
                              if cycle([f(p) for p in thomson_tri_outer]) == cycle(r['outer'])
                              and cycle([f(p) for p in thomson_tri_hole]) == cycle(r['inner'])})
assert thomson_tri_matches == [2], thomson_tri_matches

# Figure 3(a), with the partition removed from the outer boundary.
partition_outer = [(-2,0),(-1,1),(0,1),(0,2),(1,1),(2,1),(2,2),(3,1),
                   (3,0),(4,0),(3,-1),(2,-1),(2,-2),(1,-1),(0,-1),(0,-2),(-1,-1),(-1,0)]
partition = [(1,1),(1,0)]
posts = json.loads((HOLES / 'post_rooms.json').read_text())
partition_matches = []
for r in posts['catalogues']['20_partition']['representatives']:
    for f in v.symmetries(((0,0),(2,0))):
        if cycle([f(p) for p in partition_outer]) == cycle(r['outer']) and {f(p) for p in partition} == set(map(tuple,r['partition'])):
            partition_matches.append(r['class'])
assert len(set(partition_matches)) == 1, 'The room of Figure 3(a) must occur in the partition catalogue.'

# Hole-free rooms with two sources at (0,0) and (4,0), and the 18-sided post room.
catalogue = json.loads((ROOT / 'data/hole_free_catalogue.json').read_text())['rooms']
published = {
    'castro_1997_24gon': [(-1,0),(-2,0),(-1,1),(0,1),(0,2),(1,1),(2,1),(2,2),(3,1),(4,2),(4,1),(5,1),
                          (6,0),(5,0),(5,-1),(4,-2),(4,-1),(3,-1),(3,0),(1,0),(1,-1),(0,-1),(0,-2),(-1,-1)],
    'tokarsky_1996_figure2_24gon': [(-2,0),(-1,1),(0,1),(0,2),(1,1),(1,0),(3,0),(3,1),(4,2),(4,1),(5,1),(5,0),
                          (6,0),(5,-1),(4,-1),(4,-2),(3,-1),(2,-1),(2,-2),(1,-1),(0,-1),(0,-2),(-1,-1),(-1,0)],
    'thomson_2001_24gon': [(-2,0),(-1,1),(0,1),(0,2),(1,1),(1,0),(3,0),(3,1),(4,2),(4,1),(5,1),(6,0),
                          (5,0),(5,-1),(4,-1),(4,-2),(3,-1),(2,-2),(2,-1),(1,-1),(0,-2),(0,-1),(-1,-1),(-1,0)],
    'tokarsky_1995_figure9_rectilinear': [(-1,0),(-2,0),(-2,1),(-1,1),(-1,2),(0,2),(0,1),(1,1),(1,0),(3,0),(3,1),
                          (4,1),(4,2),(5,2),(5,1),(6,1),(6,0),(5,0),(5,-1),(6,-1),(6,-3),(5,-3),(5,-2),(4,-2),
                          (4,-1),(3,-1),(3,-2),(2,-2),(2,-1),(1,-1),(1,-2),(0,-2),(0,-1),(-1,-1)],
}
published_ids = {}
for name, poly in published.items():
    ids = sorted({r['id'] for r in catalogue for f in v.symmetries(((0,0),(4,0)))
                  if r['corners'] == len(poly) and cycle([f(p) for p in poly]) == cycle(r['polygon'])})
    published_ids[name] = ids
assert published_ids == {'castro_1997_24gon': ['T24-003'], 'tokarsky_1996_figure2_24gon': ['T24-008'],
                         'thomson_2001_24gon': ['T24-012'],
                         'tokarsky_1995_figure9_rectilinear': ['S34-001']}, published_ids
post18 = [(-2,0),(-1,1),(0,1),(0,2),(1,1),(2,1),(2,2),(3,1),(3,0),(4,0),(3,-1),(2,-1),(2,-2),(1,-1),(0,-1),(0,-2),(-1,-1),(-1,0)]
post18_types = sorted({r['class'] for r in posts['catalogues']['18']['representatives'] for f in v.symmetries(((0,0),(2,0)))
                       if cycle([f(p) for p in post18]) == cycle(r['loops'][0])})
assert post18_types == [3], post18_types

# Rooms with one source. With 12 or 13 sides such a room has no flat points
# and as many tiles as sides (Corollary 2.6 and Lemma 2.4 of the paper).
spec_rs = importlib.util.spec_from_file_location('room_search', CENSUS / 'room_search.py')
rs = importlib.util.module_from_spec(spec_rs)
spec_rs.loader.exec_module(rs)
grid = rs.Grid('tri', (-15, 16, -15, 16))
group = rs.transforms([(0,0)])
pinwheels = grid.search([(0,0)], 12, 12, 12)[0][12]
rooms13 = grid.search([(0,0)], 13, 13, 13)[0][13]
assert len(pinwheels) == 2 and len({rs.canonical(grid, S, group) for S in pinwheels}) == 1
assert len(rooms13) == 24 and len({rs.canonical(grid, S, group) for S in rooms13}) == 3
assert all(P & S != P for P in pinwheels for S in rooms13)

result = {'passed': True, 'invalid_summaries_rejected': len(negative_controls),
          'negative_controls': negative_controls,
          'letter_1996_figure3b_pinched_type': matches[0],
          'letter_1996_figure3b_contact_point': [0,-2],
          'letter_1996_figure3a_partition_type': partition_matches[0],
          'thomson_2001_square_hole_pinched_type': thomson_matches[0],
          'thomson_2001_triangular_hole_pinched_type': thomson_tri_matches[0],
          'published_hole_free_rooms': {k: v_[0] for k, v_ in published_ids.items()},
          'tokarsky_post_room_18_sides_type': post18_types[0],
          'one_source_rooms': {'12_sides': {'rooms': 2, 'types': 1},
                               '13_sides': {'rooms': 24, 'types': 3, 'containing_pinwheel': 0}}}
(ROOT / 'validation').mkdir(exist_ok=True)
(ROOT / 'validation/consistency_checks.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
print(json.dumps(result,indent=2))


==> anc/code/figures/make_paper_figures.py <==
#!/usr/bin/env python3
"""Draw Fig01.png to Fig19.png of the paper from the exact data in this package.

Figure k of the paper is the file Figkk.png.

Run from any directory:  python code/figures/make_paper_figures.py
The figures are written to the package root, beside unilluminable_rooms.tex.
Only matplotlib and numpy are needed. Every polygon is read from the
package's JSON files; nothing is searched or recomputed here.
"""
from pathlib import Path
from fractions import Fraction
import json
import math

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon

CODE = Path(__file__).resolve().parents[1]
ROOT = CODE.parent
OUT = ROOT

from matplotlib import font_manager
_names = {f.name for f in font_manager.fontManager.ttflist}
SANS = next((n for n in ('Arial', 'Liberation Sans', 'DejaVu Sans') if n in _names), 'DejaVu Sans')
plt.rcParams.update({
    'font.family': SANS,
    'font.size': 10,
    'mathtext.fontset': 'custom',
    'mathtext.rm': SANS,
    'mathtext.it': SANS + ':italic',
    'mathtext.bf': SANS + ':bold',
    'pdf.fonttype': 42,
})

INK = '#1b2a38'      # walls
FILL = '#dce9f5'     # room
TILE = '#9db1c3'     # tile edges
SRC = '#c0392b'      # sources
BLUE = '#1f6fb2'     # marked boundary points
GOLD = '#f2b544'     # connectors
PATH = '#a8326e'     # light ray
HOLE = '#ffffff'
DPI = 300


def load(rel):
    return json.loads((CODE / rel).read_text(encoding='utf-8'))


def tri_cart(p):
    """Axial coordinates (u,v) -> (u + v/2, sqrt(3) v / 2)."""
    return (p[0] + p[1] / 2.0, math.sqrt(3) * p[1] / 2.0)


def k27_cart(p):
    """Encoded 30-60-90 coordinates (u,v) -> (sqrt(3) u / 2, v / 2)."""
    return (math.sqrt(3) * p[0] / 2.0, p[1] / 2.0)


def trap_cart(p):
    """Encoded trapezoid coordinates (x,y) -> (x, sqrt(3) y)."""
    return (float(Fraction(p[0])), math.sqrt(3) * float(Fraction(p[1])))


def inside(pt, poly):
    x, y = pt
    flag = False
    for a, b in zip(poly, poly[1:] + poly[:1]):
        if (a[1] > y) != (b[1] > y):
            if x < (b[0] - a[0]) * (y - a[1]) / (b[1] - a[1]) + a[0]:
                flag = not flag
    return flag


def room(ax, outer, holes=(), lw=2.2, fill=FILL):
    ax.add_patch(Polygon(outer, closed=True, facecolor=fill, edgecolor=INK,
                         linewidth=lw, joinstyle='miter', zorder=2))
    for h in holes:
        ax.add_patch(Polygon(h, closed=True, facecolor=HOLE, edgecolor=INK,
                             linewidth=lw, joinstyle='miter', zorder=3))


def outline(ax, poly, lw=2.2):
    ax.add_patch(Polygon(poly, closed=True, fill=False, edgecolor=INK,
                         linewidth=lw, joinstyle='miter', zorder=5))


def edges(ax, tiles, conv=lambda p: p, lw=0.6):
    seen = set()
    for t in tiles:
        for a, b in zip(t, t[1:] + t[:1]):
            key = tuple(sorted((tuple(a), tuple(b))))
            if key in seen:
                continue
            seen.add(key)
            pa, pb = conv(a), conv(b)
            ax.plot([pa[0], pb[0]], [pa[1], pb[1]], color=TILE, lw=lw, zorder=3)


def lattice_tiles(poly, square=False):
    xs = [p[0] for p in poly]
    ys = [p[1] for p in poly]
    tiles = []
    for x in range(min(xs), max(xs)):
        for y in range(min(ys), max(ys)):
            a, b, c, d = (x, y), (x + 1, y), (x + 1, y + 1), (x, y + 1)
            if square:
                cand = [(a, b, c, d)]
            elif (x + y) % 2 == 0:
                cand = [(a, b, c), (a, c, d)]
            else:
                cand = [(a, b, d), (b, c, d)]
            for t in cand:
                cen = (sum(p[0] for p in t) / len(t), sum(p[1] for p in t) / len(t))
                if inside(cen, list(poly)):
                    tiles.append(list(t))
    return tiles


def dot(ax, p, color=SRC, s=42, z=8):
    ax.scatter([p[0]], [p[1]], s=s, color=color, edgecolors='white', linewidths=0.6, zorder=z)


def ring(ax, p, color=BLUE, s=46, z=8):
    ax.scatter([p[0]], [p[1]], s=s, facecolors='white', edgecolors=color, linewidths=1.8, zorder=z)


def cross(ax, p, color=INK, s=46, z=8):
    ax.scatter([p[0]], [p[1]], s=s, marker='x', color=color, linewidths=1.8, zorder=z)


def label(ax, p, text, off, color=INK, size=10, boxed=False):
    kw = {}
    if boxed:
        kw['bbox'] = dict(boxstyle='round,pad=0.06', fc='white', ec='none', alpha=0.9)
    ax.annotate(text, p, xytext=off, textcoords='offset points', color=color,
                fontsize=size, zorder=10, **kw)


def frame(ax, pts, pad=0.5):
    xs = [p[0] for p in pts]
    ys = [p[1] for p in pts]
    ax.set_xlim(min(xs) - pad, max(xs) + pad)
    ax.set_ylim(min(ys) - pad, max(ys) + pad)
    ax.set_aspect('equal')
    ax.axis('off')


def panel(ax, text, y=-0.04):
    ax.text(0.5, y, text, transform=ax.transAxes, ha='center', va='top', fontsize=11)


def save(fig, name):
    fig.savefig(OUT / name, dpi=DPI, facecolor='white', bbox_inches='tight', pad_inches=0.06)
    plt.close(fig)


# ---------------------------------------------------------------- Figure 1
def fig01():
    d = load('single_source/single_source_certificates.json')['constructions']
    fig, axs = plt.subplots(1, 3, figsize=(7.0, 2.65), gridspec_kw={'width_ratios': [1, 1, 1.12]})
    # (a) pinwheel
    ax = axs[0]
    P = [tuple(p) for p in d['pinwheel_45_45']['polygon']]
    room(ax, P)
    edges(ax, lattice_tiles(P))
    outline(ax, P)
    dot(ax, (0, 0))
    label(ax, (0, 0), '$S$', (5, -13), SRC)
    frame(ax, P, 0.35)
    panel(ax, '(a)')
    # (b) square room
    ax = axs[1]
    P = [tuple(p) for p in d['square16']['polygon']]
    room(ax, P)
    edges(ax, lattice_tiles(P, square=True))
    outline(ax, P)
    dot(ax, (0, 0))
    label(ax, (0, 0), '$S$', (5, -13), SRC)
    for p in d['square16']['additional_certified_boundary_dark_points']:
        ring(ax, p, color=SRC)
    frame(ax, P, 0.35)
    panel(ax, '(b)')
    # (c) 30-30-120 star
    ax = axs[2]
    s = d['star_30_30']
    P = [tri_cart(p) for p in s['polygon']]
    room(ax, P)
    edges(ax, s['tiles'], tri_cart)
    outline(ax, P)
    dot(ax, (0, 0))
    label(ax, (0, 0), '$S$', (5, -13), SRC)
    frame(ax, P, 0.35)
    panel(ax, '(c)')
    fig.subplots_adjust(wspace=0.12)
    save(fig, 'Fig01.png')


# ------------------------------------------------- Figure 5 (assemblies)
def ptype(q):
    x, y = q
    if x % 2 == 0 and y % 2 == 0:
        return 'A'
    if x % 2 and y % 2:
        return 'B'
    return 'C'


def fig02():
    datas = [load('assemblies/degree3_tree.json'), load('assemblies/closed_snake.json')]
    fig, axs = plt.subplots(1, 2, figsize=(7.0, 3.5), gridspec_kw={'width_ratios': [1.15, 1]})
    for ax, d, tag in zip(axs, datas, ['(a)', '(b)']):
        conn = {tuple(c) for c in d['connector_C_points']}
        for t in d['triangles']:
            c = next(tuple(v) for v in t if ptype(v) == 'C')
            ax.add_patch(Polygon(t, closed=True, facecolor=GOLD if c in conn else FILL,
                                 edgecolor=TILE, linewidth=0.6, zorder=2))
        loops = d['boundary_loops']
        for lp in loops:
            outline(ax, [tuple(v) for v in lp])
        for p in d['sources']:
            dot(ax, p)
        corners = {tuple(v) for lp in d['boundary_loops'] for v in lp}
        marked = {tuple(v) for lp in d['boundary_loops_with_flat_marks'] for v in lp}
        flats = sorted(marked - corners)
        assert len(flats) == len(d['connector_C_points'])
        for p in flats:
            ring(ax, p, color=INK, s=30)
        pts = [tuple(v) for lp in loops for v in lp]
        frame(ax, pts, 0.4)
        panel(ax, tag)
    fig.subplots_adjust(wspace=0.08)
    save(fig, 'Fig05.png')


# ------------------------------------- Figure 6 (other corner rules)
def fig03():
    fig = plt.figure(figsize=(7.0, 5.6))
    gs = fig.add_gridspec(2, 2, width_ratios=[1.45, 0.8], height_ratios=[1, 1.05])
    axs = [fig.add_subplot(gs[0, 0]), fig.add_subplot(gs[0, 1]), fig.add_subplot(gs[1, :])]
    # (a) 27-gon
    ax = axs[0]
    e = load('minimum27/example27/example.json')
    P = [k27_cart(p) for p in e['boundary']]
    room(ax, P, lw=1.9)
    edges(ax, e['tiles_ABC'], k27_cart, lw=0.45)
    outline(ax, P, lw=1.9)
    for p, t, off in zip(e['sources'], ['$P$', '$Q$'], [(-4, 6), (-4, 6)]):
        q = k27_cart(p)
        dot(ax, q, s=36)
        label(ax, q, t, off, SRC, boxed=True)
    for p in e['interior_B']:
        cross(ax, k27_cart(p), color=BLUE, s=34)
    for p in e['flat_B']:
        ring(ax, k27_cart(p), color=BLUE, s=22)
    frame(ax, P, 0.3)
    panel(ax, '(a)', y=-0.02)
    # (b) nonagon
    ax = axs[1]
    n = load('nonagon/nonagon.json')
    P = [tri_cart(p) for p in n['vertices']]
    room(ax, P, lw=1.9)
    edges(ax, n['faces'], tri_cart, lw=0.45)
    outline(ax, P, lw=1.9)
    for p, t, off in zip([(0, 0), (6, 0), (0, 6)], ['$A_1$', '$A_2$', '$A_3$'],
                         [(-17, -12), (4, -12), (6, 0)]):
        q = tri_cart(p)
        ring(ax, q, color=SRC, s=40)
        label(ax, q, t, off, SRC)
    cross(ax, tri_cart((2, 2)), color=BLUE, s=34)
    frame(ax, P, 0.45)
    panel(ax, '(b)', y=-0.02)
    # (c) 42-gon
    ax = axs[2]
    r = load('symmetry_rooms/interior_42_room.json')
    P = [tuple(p) for p in r['boundary']]
    room(ax, P, lw=1.9)
    edges(ax, lattice_tiles(P), lw=0.45)
    outline(ax, P, lw=1.9)
    for p, t, off in [((0, 0), '$P$', (-13, 3)), ((0, -2), "$P'$", (6, -12)),
                      ((4, 0), '$Q$', (-15, 4)), ((-4, -2), "$Q'$", (5, -13))]:
        dot(ax, p, s=36)
        label(ax, p, t, off, SRC, boxed=True)
    cross(ax, (0, -1), color=BLUE, s=40)
    label(ax, (0, -1), '$F$', (-13, -4), BLUE, boxed=True)
    frame(ax, P, 0.3)
    panel(ax, '(c)', y=-0.02)
    fig.subplots_adjust(wspace=0.08, hspace=0.12)
    save(fig, 'Fig06.png')


# ------------------------------------------------ Figure 7 (trapezoids)
def fig04():
    d = load('trapezoid_rings/verified_examples.json')[0]
    fig, axs = plt.subplots(1, 2, figsize=(7.0, 3.7), gridspec_kw={'width_ratios': [0.75, 1.25]})
    # (a) the trapezoid
    ax = axs[0]
    T = [trap_cart(p) for p in d['base_ABCD']]
    room(ax, T)
    for p, t, off in zip(T, ['$A$', '$B$', '$C$', '$D$'], [(-10, -13), (2, -13), (3, 3), (-10, 3)]):
        label(ax, p, t, off, INK, 11)
    frame(ax, T, 0.9)
    ax.set_ylim(-3.2, 4.8)
    panel(ax, '(a)', y=0.02)
    # (b) the ring with the return
    ax = axs[1]
    outer, hole = ([trap_cart(p) for p in lp] for lp in d['boundary_loops'])
    room(ax, outer, [hole])
    for a, b in [((-6, 0), (-3, 1)), ((6, 0), (3, 1)), ((0, 6), (0, 4))]:
        pa, pb = trap_cart(a), trap_cart(b)
        ax.plot([pa[0], pb[0]], [pa[1], pb[1]], color=TILE, lw=1.0, ls=(0, (3, 2.5)), zorder=3)
    path = [trap_cart(p) for p in d['return']['path']]
    ax.plot([p[0] for p in path], [p[1] for p in path], color=PATH, lw=1.6, zorder=6)
    for i in range(len(path) - 1):
        a, b = path[i], path[i + 1]
        t0, t1 = 0.50, 0.58
        ax.annotate('', xy=(a[0] + t1 * (b[0] - a[0]), a[1] + t1 * (b[1] - a[1])),
                    xytext=(a[0] + t0 * (b[0] - a[0]), a[1] + t0 * (b[1] - a[1])),
                    arrowprops=dict(arrowstyle='-|>', color=PATH, lw=1.2, mutation_scale=10), zorder=7)
    offs = [(-2, -14), (6, 0), (2, 5), (-13, 0), (-8, -14)]
    for i, p in enumerate(path[1:-1], 1):
        ax.scatter([p[0]], [p[1]], s=20, color=PATH, zorder=7)
        label(ax, p, str(i), offs[i - 1], PATH, 9)
    G = path[0]
    dot(ax, G, s=40)
    label(ax, G, '$G$', (6, -2), SRC, 11)
    # transported labels of the two tiles at G
    ax.text(-0.5, 7.9, '$B$', fontsize=9, color=INK, ha='center')
    ax.text(0.5, 7.9, '$A$', fontsize=9, color=INK, ha='center')
    frame(ax, outer, 0.5)
    panel(ax, '(b)', y=0.0)
    fig.subplots_adjust(wspace=0.05)
    save(fig, 'Fig07.png')


# ---------------------------------------------------------- catalogue plates
def plate(rooms, ncols, width, name, draw_extra=None, titles=None, row_h=1.25, lw=1.5):
    nrows = math.ceil(len(rooms) / ncols)
    xs = [p[0] for r in rooms for lp in r['loops'] for p in lp]
    ys = [p[1] for r in rooms for lp in r['loops'] for p in lp]
    # common half-widths relative to each room's own centre box, so all rooms share one scale
    spans_x = []
    spans_y = []
    for r in rooms:
        px = [p[0] for lp in r['loops'] for p in lp]
        py = [p[1] for lp in r['loops'] for p in lp]
        spans_x.append(max(px) - min(px))
        spans_y.append(max(py) - min(py))
    hx = max(spans_x) / 2 + 0.45
    hy = max(spans_y) / 2 + 0.45
    fig, axs = plt.subplots(nrows, ncols, figsize=(width, row_h * nrows + 0.1), squeeze=False)
    for ax in axs.flat:
        ax.axis('off')
    for k, (ax, r) in enumerate(zip(axs.flat, rooms)):
        loops = r['loops']
        room(ax, loops[0], loops[1:], lw=lw)
        for s in r['sources']:
            dot(ax, s, s=18)
        if draw_extra:
            draw_extra(ax, r)
        px = [p[0] for lp in loops for p in lp]
        py = [p[1] for lp in loops for p in lp]
        cx = (max(px) + min(px)) / 2
        cy = (max(py) + min(py)) / 2
        ax.set_xlim(cx - hx, cx + hx)
        ax.set_ylim(cy - hy, cy + hy)
        ax.set_aspect('equal')
        ax.set_title(titles[k], fontsize=8.5, pad=1.5)
    fig.subplots_adjust(left=0.01, right=0.99, top=0.97, bottom=0.01, wspace=0.06, hspace=0.28)
    save(fig, name)


def small_plates():
    D = load('rooms_with_holes/post_rooms.json')['catalogues']

    def post(ax, r):
        for p in r['posts']:
            cross(ax, p, s=26)

    for key, ncols, name, row_h in [('18', 3, 'Fig02.png', 1.55), ('19', 4, 'Fig08.png', 1.25)]:
        reps = D[key]['representatives']
        rooms = [{'loops': r['loops'], 'sources': r['sources'], 'posts': r['posts']} for r in reps]
        plate(rooms, ncols, 6.4 if key == '19' else 5.2, name, post,
              [f"Type {r['class']}" for r in reps], row_h=row_h)
    reps = D['20_partition']['representatives']
    rooms = [{'loops': [r['outer']], 'sources': r['sources'], 'partition': r['partition']} for r in reps]

    def part(ax, r):
        (a, b) = r['partition']
        ax.plot([a[0], b[0]], [a[1], b[1]], color=SRC, lw=2.6, solid_capstyle='butt', zorder=7)

    plate(rooms, 4, 6.4, 'Fig03.png', part, [f"Type {r['class']}" for r in reps], row_h=1.3)
    P = load('rooms_with_holes/pinched_rooms.json')['representatives']
    rooms = [{'loops': [r['outer'], r['inner']], 'sources': r['sources'], 'pinch': r['pinch']} for r in P]

    def pinch(ax, r):
        ring(ax, r['pinch'], color=BLUE, s=24)

    plate(rooms, 4, 6.4, 'Fig04.png', pinch, [f"Type {r['class']}" for r in P], row_h=1.75)


def catalogue_plates():
    rows = json.loads((ROOT / 'data' / 'hole_free_catalogue.json').read_text(encoding='utf-8'))['rooms']
    for r in rows:
        r['loops'] = [r['polygon']]
    t24 = [r for r in rows if r['corners'] == 24]
    t25a = [r for r in rows if r['corners'] == 25 and r['sources'][1] == [4, 0]]
    t25o = [r for r in rows if r['corners'] == 25 and r['sources'][1] == [4, 2]]
    s34 = [r for r in rows if r['corners'] == 34]
    assert (len(t24), len(t25a), len(t25o), len(s34)) == (12, 65, 24, 14)
    specs = [(t24, 3, 'Fig09.png', 1.55), (t25a[:24], 4, 'Fig10.png', 1.28),
             (t25a[24:48], 4, 'Fig11.png', 1.28), (t25a[48:], 4, 'Fig12.png', 1.28),
             (t25o, 4, 'Fig13.png', 1.55), (s34, 3, 'Fig14.png', 1.65)]
    for rooms, ncols, name, row_h in specs:
        plate(rooms, ncols, 6.4, name, None, [r['id'] for r in rooms], row_h=row_h, lw=1.4)


def further_plates():
    """Figures 15 to 19: rooms with one source and 13 sides, several posts, one hole, and 27-gons on K."""
    one = load('single_source/one_source_census_N20.json')['counts']['13']['representatives']
    rooms = [{'loops': [r['polygon']], 'sources': [(0, 0)]} for r in one]
    plate(rooms, 3, 5.2, 'Fig15.png', None, [f'Type {k}' for k in range(1, len(rooms) + 1)], row_h=1.75)

    def post(ax, r):
        for p in r['posts']:
            cross(ax, p, s=26)

    for key, fname, name, ncols, width in [('17_2', 'rooms_with_holes/posts_k2_n17.json', 'Fig16.png', 3, 5.2),
                                           ('16_3', 'rooms_with_holes/posts_k3_n16.json', 'Fig17.png', 4, 6.4)]:
        reps = load(fname)['types'][key]
        rooms = [{'loops': r['loops'], 'sources': r['sources'], 'posts': r['posts']} for r in reps]
        plate(rooms, ncols, width, name, post, [f'Type {k}' for k in range(1, len(rooms) + 1)], row_h=1.55)
    reps = load('rooms_with_holes/hole_rooms.json')['types']['26']
    rooms = [{'loops': r['loops'], 'sources': r['sources']} for r in reps]
    plate(rooms, 4, 6.4, 'Fig18.png', None, [f'Type {k}' for k in range(1, len(rooms) + 1)], row_h=1.6)
    reps = load('minimum27/rooms27_types.json')['representatives']
    rooms = [{'loops': [[k27_cart(q) for q in r['boundary']]], 'sources': [k27_cart((0, 0)), k27_cart((8, 0))]} for r in reps]
    plate(rooms, 5, 6.4, 'Fig19.png', None, [f'Type {k}' for k in range(1, len(rooms) + 1)], row_h=0.85, lw=1.4)


if __name__ == '__main__':
    fig01()
    fig02()
    fig03()
    fig04()
    small_plates()
    catalogue_plates()
    further_plates()
    print('Wrote Fig01.png to Fig19.png in', OUT)


==> anc/code/hole_free_census/enumerate_orthogonal.py <==
"""Exact finite enumeration of parity-blocked polyominoes up to a cell budget."""
from collections import defaultdict,Counter
from pathlib import Path
import time,json,sys
CAP=int(sys.argv[1]) if len(sys.argv)>1 else 20
LIMIT=float(sys.argv[2]) if len(sys.argv)>2 else 120
start=time.time();last=start;seen=set();closedseen=set();todo=[];solutions=[];best=100;calls=0;optimal_shapes={}

def vertices(cells):
 d=defaultdict(int)
 for x,y in cells:
  for k,p in enumerate(((x,y),(x+1,y),(x+1,y+1),(x,y+1))):d[p]|=1<<k
 return d

def canon(cells):
 # Transform cell centers by the eight square symmetries, keeping source zero.
 choices=[]
 for swap in (False,True):
  for sx in (-1,1):
   for sy in (-1,1):
    v=[(sx*(2*(y if swap else x)+1),sy*(2*(x if swap else y)+1)) for x,y in cells]
    choices.append(tuple(sorted(((x-1)//2,(y-1)//2) for x,y in v)))
 return min(choices)

def close(cells):
 global calls,best
 calls+=1
 if len(cells)>CAP:return
 key=tuple(sorted(cells))
 if key in closedseen:return
 closedseen.add(key)
 inc=vertices(cells);forced=[];sources=[]
 for p,m in inc.items():
  k=m.bit_count();odd=p[0]%2 or p[1]%2
  if odd and k==4:return
  if not odd and k==4:sources.append(p)
  if (odd and k==2) or (not odd and m in (5,10)):
   x,y=p;missing=[q for q in ((x,y),(x-1,y),(x-1,y-1),(x,y-1)) if q not in cells]
   forced.append(missing)
 if forced:
  for q in forced[0]:close(cells|{q})
  return
 key=canon(cells)
 if key in seen:return
 seen.add(key);todo.append(frozenset(key))
 if len(sources)>=2:
  n=sum(m.bit_count() in (1,3) for m in inc.values());v=len(inc);edges=4*len(cells)-sum((x+1,y) in cells for x,y in cells)-sum((x,y+1) in cells for x,y in cells)
  holes=1-(v-edges+len(cells))
  if holes==0 and n<=34:
   ck=canon(cells);shapes=[]
   for swap in (False,True):
    for sx in (-1,1):
     for sy in (-1,1):
      cc=[(sx*(2*(y if swap else x)+1),sy*(2*(x if swap else y)+1)) for x,y in cells]
      xmin=min(x for x,y in cc);ymin=min(y for x,y in cc)
      shapes.append(tuple(sorted(((x-xmin)//2,(y-ymin)//2) for x,y in cc)))
   shape=min(shapes)
   optimal_shapes.setdefault(shape,{'cells':sorted(cells),'corners':n,'sources':sources})
  if holes==0 and n<best:
   best=n;solutions.append({'cells':sorted(cells),'corners':n,'sources':sources});print('BEST',n,'cells',len(cells),'states',len(seen),flush=True)
close(frozenset(((-1,-1),(-1,0),(0,-1),(0,0))))
i=0
while i<len(todo):
 if time.time()-start>LIMIT:break
 cells=todo[i];i+=1
 fringe={(x+dx,y+dy) for x,y in cells for dx,dy in ((1,0),(-1,0),(0,1),(0,-1))}-{*cells}
 for q in sorted(fringe):close(cells|{q})
 if time.time()-last>10:
  print('states',len(seen),'processed',i,'closure',len(closedseen),'seconds',round(time.time()-start,1),flush=True);last=time.time()
report={'cell_budget':CAP,'complete':i==len(todo),'processed_states':i,'stable_states':len(seen),'closure_states':len(closedseen),'seconds':time.time()-start,'best_corners':best,'improvements':solutions,'optimal_shape_count':len(optimal_shapes),'optimal_shapes':list(optimal_shapes.values())}
Path(__file__).with_name(f'enumeration_cap{CAP}.json').write_text(json.dumps(report,indent=2));print({k:v for k,v in report.items() if k not in ('improvements','optimal_shapes')},flush=True)


==> anc/code/hole_free_census/enumeration_cap21.json <==
{
  "cell_budget": 21,
  "complete": true,
  "processed_states": 2747,
  "stable_states": 2747,
  "closure_states": 80891,
  "seconds": 2.4886465072631836,
  "best_corners": 34,
  "improvements": [
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -3,
          -2
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    }
  ],
  "optimal_shape_count": 14,
  "optimal_shapes": [
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -3,
          -2
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -3,
          -2
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -3
        ],
        [
          1,
          -2
        ],
        [
          1,
          0
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -3,
          -2
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -3
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -2
        ],
        [
          1,
          0
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          0
        ],
        [
          -5,
          -1
        ],
        [
          -5,
          0
        ],
        [
          -5,
          1
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -4,
          0
        ],
        [
          -3,
          -1
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          0
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -3,
          -2
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -2,
          1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          0
        ],
        [
          -5,
          -1
        ],
        [
          -5,
          0
        ],
        [
          -5,
          1
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -4,
          0
        ],
        [
          -3,
          -1
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -3
        ],
        [
          1,
          -2
        ],
        [
          1,
          0
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          0
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -3,
          -2
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          -1
        ],
        [
          1,
          1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          0
        ],
        [
          -5,
          -1
        ],
        [
          -5,
          0
        ],
        [
          -5,
          1
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -4,
          0
        ],
        [
          -3,
          -1
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          0
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -3,
          -2
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          0
        ],
        [
          -5,
          -1
        ],
        [
          -5,
          0
        ],
        [
          -5,
          1
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -4,
          0
        ],
        [
          -3,
          -1
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -2,
          1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          0
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          0
        ],
        [
          -5,
          -1
        ],
        [
          -5,
          0
        ],
        [
          -5,
          1
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -4,
          0
        ],
        [
          -3,
          -1
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -3
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -2
        ],
        [
          1,
          0
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          0
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          0
        ],
        [
          -5,
          -1
        ],
        [
          -5,
          0
        ],
        [
          -5,
          1
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -4,
          0
        ],
        [
          -3,
          -1
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          -1
        ],
        [
          1,
          1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          0
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          -3
        ],
        [
          -5,
          -4
        ],
        [
          -5,
          -3
        ],
        [
          -5,
          -2
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -4,
          -1
        ],
        [
          -4,
          0
        ],
        [
          -3,
          -2
        ],
        [
          -3,
          0
        ],
        [
          -3,
          1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "corners": 34,
      "sources": [
        [
          -4,
          -2
        ],
        [
          0,
          0
        ]
      ]
    },
    {
      "cells": [
        [
          -6,
          -5
        ],
        [
          -5,
          -6
        ],
        [
          -5,
          -5
        ],
        [
          -5,
          -4
        ],
        [
          -4,
          -5
        ],
        [
          -4,
          -4
        ],
        [
          -4,
          -3
        ],
        [
          -4,
          -2
        ],
        [
          -3,
          -4
        ],
        [
          -3,
          -2
        ],
        [
          -3,
          -1
        ],
        [
          -2,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          -4,
          -4
        ]
      ]
    }
  ]
}

==> anc/code/hole_free_census/exact_validation.json <==
{
  "description": "Exact integer checks of the completed census: geometry, tiles, symmetry orbits, search summaries and catalogue identifiers.",
  "datasets": [
    {
      "dataset": "tri_two_T28_n25",
      "rooms_verified": 356,
      "exact_geometry_passed": true,
      "groups": [
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              0
            ]
          ],
          "corners": 24,
          "rooms": 48,
          "types": 12,
          "euclidean_congruence_types": 12,
          "group_order": 4,
          "orbit_sizes": {
            "4": 12
          },
          "T_M_f": {
            "(27, 2, 1)": 48
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              0
            ]
          ],
          "corners": 25,
          "rooms": 260,
          "types": 65,
          "euclidean_congruence_types": 65,
          "group_order": 4,
          "orbit_sizes": {
            "4": 65
          },
          "T_M_f": {
            "(28, 2, 1)": 260
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              2
            ]
          ],
          "corners": 25,
          "rooms": 48,
          "types": 24,
          "euclidean_congruence_types": 24,
          "group_order": 2,
          "orbit_sizes": {
            "2": 24
          },
          "T_M_f": {
            "(27, 2, 0)": 24,
            "(28, 2, 1)": 24
          }
        }
      ]
    },
    {
      "dataset": "square_two_T22_n34",
      "rooms_verified": 40,
      "exact_geometry_passed": true,
      "groups": [
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              0
            ]
          ],
          "corners": 34,
          "rooms": 24,
          "types": 6,
          "euclidean_congruence_types": 6,
          "group_order": 4,
          "orbit_sizes": {
            "4": 6
          },
          "T_M_f": {
            "(19, 2, 2)": 24
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              2
            ]
          ],
          "corners": 34,
          "rooms": 14,
          "types": 7,
          "euclidean_congruence_types": 7,
          "group_order": 2,
          "orbit_sizes": {
            "2": 7
          },
          "T_M_f": {
            "(19, 2, 2)": 14
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              4
            ]
          ],
          "corners": 34,
          "rooms": 2,
          "types": 1,
          "euclidean_congruence_types": 1,
          "group_order": 4,
          "orbit_sizes": {
            "2": 1
          },
          "T_M_f": {
            "(19, 2, 2)": 2
          }
        }
      ]
    }
  ],
  "searches": [
    {
      "dataset": "tri_two_T28_n25",
      "displacements_completed": 77,
      "seconds": 3.837432384490967,
      "completed": true
    },
    {
      "dataset": "square_two_T22_n34",
      "displacements_completed": 35,
      "seconds": 13.409796237945557,
      "completed": true
    }
  ],
  "independent_square_search": {
    "cell_budget": 21,
    "complete": true,
    "processed_states": 2747,
    "stable_states": 2747,
    "closure_states": 80891,
    "seconds": 2.4886465072631836,
    "best_corners": 34,
    "optimal_shape_count": 14,
    "exact_shapes_match_pair_search": true
  },
  "catalogue_id_validation": {
    "verified_ids": 115,
    "counts": {
      "T24": 12,
      "T25": 89,
      "S34": 14
    },
    "exact_coordinate_match": true
  },
  "source_sha256": {
    "room_search.py": "cc255bb41b7c76e755872054099506d28f0da9ae94e460c231918f44f252f779",
    "room_search_shared_grid.py": "ab5be0e8112d7a77ff660098b833c629ccc638d2b70ab6406f93f0f48643aecd",
    "enumerate_orthogonal.py": "ce672bcc90b3f2a6d05e7b97828fbe572f23fae6421347f8e1e239da8b07c343",
    "validate_census.py": "78dd95e66632bf5ecaa6d5c2db3c57097ddcfb1b7657aa3cfc5284d56c91d795"
  }
}

==> anc/code/hole_free_census/room_search.py <==
"""Exhaustive search for hole-free lattice rooms with two sources.
Python standard library only.

Tiles and incidence masks are built directly from the tilings.
Search only adds tiles; an invalid vertex is repaired by every inclusion-minimal
valid superset of its current mask. Valid states are extended at every edge.
No claimed counts or example rooms are used by the search.
"""
import argparse, collections, itertools, json, math, time
from pathlib import Path

OUT = Path(__file__).resolve().parent
P24=[(-2,0),(-1,1),(0,1),(0,2),(1,1),(2,1),(2,2),(3,1),(4,2),(4,1),(5,1),(6,0),(5,0),(5,-1),(4,-2),(4,-1),(3,-1),(3,0),(1,0),(1,-1),(0,-1),(0,-2),(-1,-1),(-1,0)]
P25=[(0,0),(1,-1),(1,0),(2,0),(2,1),(3,1),(4,2),(5,2),(5,1),(6,2),(6,3),(7,3),(6,4),(5,4),(5,5),(4,4),(4,3),(3,3),(3,2),(2,2),(1,3),(1,2),(0,2),(-1,1),(0,1)]

# Exact circular order of every possible tile-centroid ray.
# Triangles (sums of three offsets) and unit squares (sums of four offsets).
_RAY_RANK={p:i for i,p in enumerate([(-2, -1), (-1, -1), (-1, -2), (1, -2), (1, -1), (2, -1), (2, 1), (1, 1), (1, 2), (-1, 2), (-1, 1), (-2, 1)])}
_RAY_RANK.update({(2*x,2*y):_RAY_RANK[(x,y)] for x,y in [(-1,-1),(1,-1),(1,1),(-1,1)]})

def kind(v):
    x,y=v
    return 'A' if x%2==y%2==0 else 'B' if x%2==y%2==1 else 'C'

def area2(poly):
    return sum(x*v-y*u for (x,y),(u,v) in zip(poly,poly[1:]+poly[:1]))

def inside(p,poly):
    # Strict containment, exact rational inputs supported.
    x,y=p; flag=False
    for (a,b),(c,d) in zip(poly,poly[1:]+poly[:1]):
        orient=(c-a)*(y-b)-(d-b)*(x-a)
        if orient==0 and min(a,c)<=x<=max(a,c) and min(b,d)<=y<=max(b,d): return False
        if (b>y)!=(d>y) and ((d>b and orient>0) or (d<b and orient<0)): flag=not flag
    return flag

class Grid:
    def __init__(self,mode,box):
        self.mode=mode; self.box=box
        x0,x1,y0,y1=box
        tiles=[]
        for x in range(x0,x1):
            for y in range(y0,y1):
                a,b,c,d=(x,y),(x+1,y),(x+1,y+1),(x,y+1)
                tiles.extend([(a,b,c),(a,c,d)] if mode=='tri' and (x+y)%2==0 else [(a,b,d),(b,c,d)] if mode=='tri' else [(a,b,c,d)])
        self.tiles=tiles
        self.lookup={tuple(sorted(t)):i for i,t in enumerate(tiles)}
        inc=collections.defaultdict(list); edges=collections.defaultdict(list)
        for i,t in enumerate(tiles):
            for v in t: inc[v].append(i)
            for a,b in zip(t,t[1:]+t[:1]): edges[tuple(sorted((a,b)))].append(i)
        self.vertices=sorted(inc); self.vi={v:i for i,v in enumerate(self.vertices)}
        self.inc=[]; self.allowed=[]; self.repairs=[]; self.vm=[]
        for v in self.vertices:
            ids=sorted(inc[v],key=lambda i:_RAY_RANK[(sum(p[0]-v[0] for p in tiles[i]),sum(p[1]-v[1] for p in tiles[i]))])
            size=8 if mode=='tri' and kind(v)!='C' else 4
            assert len(ids)<=size
            self.inc.append(ids); self.vm.append(sum(1<<i for i in ids))
            # At grid edges prohibit all nonzero masks: search cannot be truncated silently.
            allowed={0}
            if len(ids)==size:
                for mask in range(1,1<<size):
                    k=mask.bit_count(); bits=[(mask>>j)&1 for j in range(size)]
                    t=sum(bits[j]!=bits[(j+1)%size] for j in range(size))
                    if t>2: continue
                    if kind(v)!='A' and (k==size or 2*k==size): continue
                    allowed.add(mask)
            self.allowed.append(allowed)
            rep={}
            for mask in range(1<<len(ids)):
                if mask in allowed: continue
                missing=[a^mask for a in allowed if a&mask==mask]
                minimal=[a for a in missing if not any(b!=a and b&a==b for b in missing)]
                rep[mask]=minimal
            self.repairs.append(rep)
        self.tv=[[self.vi[v] for v in t] for t in tiles]
        self.nb=[0]*len(tiles)
        for ids in edges.values():
            if len(ids)==2:
                a,b=ids; self.nb[a]|=1<<b; self.nb[b]|=1<<a

    def mask(self,S,v):
        return sum(1<<j for j,i in enumerate(self.inc[v]) if S>>i&1)

    def selected(self,S):
        while S:
            bit=S&-S; yield bit.bit_length()-1; S^=bit

    def inspect(self,S):
        touched=set(v for i in self.selected(S) for v in self.tv[i])
        M=[]; flats=[]; signature=collections.Counter(); bad=[]
        for v in touched:
            mask=self.mask(S,v); k=mask.bit_count(); size=len(self.inc[v]); point=self.vertices[v]
            if mask not in self.allowed[v]: bad.append(point)
            if k==size: M.append(point)
            elif k*2==size: flats.append(point)
            else: signature[kind(point)]+=1
        return {'T':S.bit_count(),'M':sorted(M),'f':sorted(flats),'signature':dict(sorted(signature.items())),'n':sum(signature.values()),'bad':sorted(bad)}

    def boundary(self,S):
        edges={}
        for i in self.selected(S):
            t=self.tiles[i]
            for a,b in zip(t,t[1:]+t[:1]):
                if (b,a) in edges: del edges[(b,a)]
                else: edges[(a,b)]=True
        outgoing={}; incoming=collections.Counter()
        for a,b in edges:
            assert a not in outgoing, ('pinched',a)
            outgoing[a]=b; incoming[b]+=1
        assert all(v==1 for v in incoming.values())
        loops=[]
        while outgoing:
            start=next(iter(outgoing)); p=[start]; v=outgoing.pop(start)
            while v!=start: p.append(v); v=outgoing.pop(v)
            # Drop every collinear intermediate vertex, whatever its parity class.
            corners=[]
            for j,b in enumerate(p):
                a,c=p[j-1],p[(j+1)%len(p)]
                if (b[0]-a[0])*(c[1]-b[1])!=(b[1]-a[1])*(c[0]-b[0]): corners.append(b)
            loops.append(corners)
        return sorted(loops,key=lambda p:-area2(p))

    def independent_verify(self,S,sources):
        loops=self.boundary(S)
        # Every enumerated output here is required to have exactly one boundary loop.
        assert len(loops)==1
        p=loops[0]; assert area2(p)>0
        assert area2(p)==S.bit_count()*(1 if self.mode=='tri' else 2)
        assert all(inside(s,p) for s in sources)
        corners=set(p)
        for a,b in zip(p,p[1:]+p[:1]):
            dx,dy=b[0]-a[0],b[1]-a[1]
            assert dx==0 or dy==0 or (self.mode=='tri' and abs(dx)==abs(dy) and (a[0]+a[1])%2==0)
            steps=math.gcd(abs(dx),abs(dy))
            for j in range(1,steps):
                v=(a[0]+dx*j//steps,a[1]+dy*j//steps)
                assert kind(v)=='A', ('flat non-A',v)
        xmin,xmax=min(x for x,y in p),max(x for x,y in p)
        ymin,ymax=min(y for x,y in p),max(y for x,y in p)
        M=[(x,y) for x in range(xmin,xmax+1) for y in range(ymin,ymax+1) if inside((x,y),p)]
        assert all(kind(v)=='A' for v in M)
        info=self.inspect(S)
        assert not info['bad'] and len(p)==info['n'] and sorted(M)==info['M']
        assert len(p)==(S.bit_count() if self.mode=='tri' else 2*S.bit_count())-2*len(M)+2-len(info['f'])
        return p

    def search(self,sources,budget,nmax,nmin=0):
        start=0
        for v in sources: start|=self.vm[self.vi[v]]
        seen=set(); found=collections.defaultdict(set); stats=collections.Counter()
        def can_connect(S,remaining):
            # Necessary connectivity bound: permit remaining unselected tiles
            # on EACH path from the first component (a relaxation of a common
            # total budget). A failed reachability test is therefore conclusive.
            reach=S&-S
            for cost in range(remaining+1):
                while True:
                    adjacent=0
                    for i in self.selected(reach): adjacent|=self.nb[i]
                    enlarged=reach|(adjacent&S)
                    if enlarged==reach: break
                    reach=enlarged
                if reach&S==S: return True
                if cost<remaining: reach|=adjacent
            return False
        def visit(S):
            if S.bit_count()>budget or S in seen: return
            seen.add(S); stats['visited']+=1
            touched=set(v for i in self.selected(S) for v in self.tv[i])
            best=None; bestscore=None
            for v in touched:
                mask=self.mask(S,v)
                if mask in self.allowed[v]: continue
                adds=[sum(1<<self.inc[v][j] for j in range(len(self.inc[v])) if a>>j&1) for a in self.repairs[v][mask] if S.bit_count()+a.bit_count()<=budget]
                if not adds: return
                score=(len(adds),-min(a.bit_count() for a in adds))
                if bestscore is None or score<bestscore: best,bestscore=adds,score
            if best is not None:
                for a in best: visit(S|a)
                return
            stats['locally_valid']+=1
            if not can_connect(S,budget-S.bit_count()):
                stats['connectivity_pruned']+=1
                return
            info=self.inspect(S)
            if nmin<=info['n']<=nmax:
                loops=self.boundary(S)
                if len(loops)==1:
                    self.independent_verify(S,sources)
                    found[info['n']].add(S)
            if S.bit_count()==budget: return
            frontier=0
            for i in self.selected(S): frontier|=self.nb[i]
            frontier &= ~S
            for i in self.selected(frontier): visit(S|(1<<i))
        visit(start)
        return found,dict(stats)

def transforms(sources):
    # All signed permutation matrices plus even translations fixing the unordered pair.
    result=[]
    for swap,sx,sy in itertools.product([False,True],[-1,1],[-1,1]):
        def linear(p,swap=swap,sx=sx,sy=sy):
            x,y=p; return (sx*(y if swap else x),sy*(x if swap else y))
        p=linear(sources[0])
        for dest in sources:
            dx,dy=dest[0]-p[0],dest[1]-p[1]
            if dx%2 or dy%2: continue
            def fn(p,linear=linear,dx=dx,dy=dy):
                x,y=linear(p); return x+dx,y+dy
            if {fn(s) for s in sources}==set(sources): result.append(fn)
    return result

def canonical(grid,S,group):
    return min(tuple(sorted(tuple(sorted(fn(v) for v in grid.tiles[i])) for i in grid.selected(S))) for fn in group)

def test_vectors():
    from fractions import Fraction
    g=Grid('tri',(-5,10,-5,8)); results=[]
    for name,p,sources in [('24-gon',P24,[(0,0),(4,0)]),('25-gon',P25,[(0,0),(4,2)]),('25-gon translated (-1,-1)',[(x-1,y-1) for x,y in P25],[(0,0),(4,2)])]:
        S=sum(1<<i for i,t in enumerate(g.tiles) if inside((Fraction(sum(v[0] for v in t),3),Fraction(sum(v[1] for v in t),3)),p))
        info=g.inspect(S); info.update(name=name,signed_area2=area2(p),source_inside={str(s):inside(s,p) for s in sources})
        if not info['bad']: g.independent_verify(S,sources)
        results.append(info)
    print(json.dumps({'test_vectors':results}),flush=True)

def run(mode,amax,budget,nmax,nmin=0,one=False,pairs=None):
    pairs=pairs or ([(0,0)] if one else [(2*a,2*b) for a in range(1,amax+1) for b in range(a+1)])
    records=[]; allrooms=[]; start=time.time()
    # Search can never travel farther than budget unit cells/triangles from a source.
    # Smaller safe geometric window: every tile belongs to one even-even A;
    # connected valid rooms of these corner bounds fit the proven side-span bound.
    margin=nmax+2
    for d in pairs:
        sources=[(0,0)] if one else [(0,0),d]
        # A large grid ensures no possible budget-size connected room is clipped.
        g=Grid(mode,(-budget-2,d[0]+budget+3,-budget-2,d[1]+budget+3))
        found,stats=g.search(sources,budget,nmax,nmin)
        group=transforms(sources); counts={}
        for n,sets in sorted(found.items()):
            types={canonical(g,S,group) for S in sets}
            counts[n]={'rooms':len(sets),'types':len(types),'T':dict(sorted(collections.Counter(S.bit_count() for S in sets).items()))}
            for S in sorted(sets):
                allrooms.append({'mode':mode,'sources':sources,'polygon':g.independent_verify(S,sources),'tiles':[g.tiles[i] for i in g.selected(S)],**g.inspect(S)})
        rec={'pair':d,'group_order':len(group),'counts':counts,'stats':stats}
        records.append(rec); print(json.dumps(rec),flush=True)
    result={'mode':mode,'one_source':one,'budget':budget,'nmax':nmax,'nmin':nmin,'complete':True,'pairs':len(pairs),'records':records,'seconds':time.time()-start}
    stem=f'{mode}_{"one" if one else "two"}_T{budget}_n{nmax}'
    (OUT/(stem+'_summary.json')).write_text(json.dumps(result,indent=2))
    (OUT/(stem+'_rooms.json')).write_text(json.dumps(allrooms,indent=2))
    print(json.dumps({'finished':stem,'seconds':result['seconds'],'total_rooms':len(allrooms)}),flush=True)

if __name__=='__main__':
    p=argparse.ArgumentParser(); p.add_argument('--mode',choices=['tri','square']); p.add_argument('--amax',type=int,default=2); p.add_argument('--budget',type=int,default=28); p.add_argument('--nmax',type=int,default=25); p.add_argument('--nmin',type=int,default=0); p.add_argument('--one',action='store_true'); p.add_argument('--tests',action='store_true'); p.add_argument('--pair',type=int,nargs=2)
    a=p.parse_args()
    if a.tests: test_vectors()
    if a.mode: run(a.mode,a.amax,a.budget,a.nmax,a.nmin,a.one,[tuple(a.pair)] if a.pair else None)


==> anc/code/hole_free_census/room_search_shared_grid.py <==
"""Exhaustive search for hole-free lattice rooms with two sources.
Python standard library only.

Tiles and incidence masks are built directly from the tilings.
Search only adds tiles; an invalid vertex is repaired by every inclusion-minimal
valid superset of its current mask. Valid states are extended at every edge.
No claimed counts or example rooms are used by the search.
This variant uses one grid for all source displacements and also prunes
partial states by connectivity; it is used for the census on the triangular
tiling.
"""
import argparse, collections, itertools, json, math, time
from pathlib import Path

OUT = Path(__file__).resolve().parent
P24=[(-2,0),(-1,1),(0,1),(0,2),(1,1),(2,1),(2,2),(3,1),(4,2),(4,1),(5,1),(6,0),(5,0),(5,-1),(4,-2),(4,-1),(3,-1),(3,0),(1,0),(1,-1),(0,-1),(0,-2),(-1,-1),(-1,0)]
P25=[(0,0),(1,-1),(1,0),(2,0),(2,1),(3,1),(4,2),(5,2),(5,1),(6,2),(6,3),(7,3),(6,4),(5,4),(5,5),(4,4),(4,3),(3,3),(3,2),(2,2),(1,3),(1,2),(0,2),(-1,1),(0,1)]

# Exact circular order of every possible tile-centroid ray.
# Triangles (sums of three offsets) and unit squares (sums of four offsets).
_RAY_RANK={p:i for i,p in enumerate([(-2, -1), (-1, -1), (-1, -2), (1, -2), (1, -1), (2, -1), (2, 1), (1, 1), (1, 2), (-1, 2), (-1, 1), (-2, 1)])}
_RAY_RANK.update({(2*x,2*y):_RAY_RANK[(x,y)] for x,y in [(-1,-1),(1,-1),(1,1),(-1,1)]})

def kind(v):
    x,y=v
    return 'A' if x%2==y%2==0 else 'B' if x%2==y%2==1 else 'C'

def area2(poly):
    return sum(x*v-y*u for (x,y),(u,v) in zip(poly,poly[1:]+poly[:1]))

def inside(p,poly):
    # Strict containment, exact rational inputs supported.
    x,y=p; flag=False
    for (a,b),(c,d) in zip(poly,poly[1:]+poly[:1]):
        orient=(c-a)*(y-b)-(d-b)*(x-a)
        if orient==0 and min(a,c)<=x<=max(a,c) and min(b,d)<=y<=max(b,d): return False
        if (b>y)!=(d>y) and ((d>b and orient>0) or (d<b and orient<0)): flag=not flag
    return flag

class Grid:
    def __init__(self,mode,box):
        self.mode=mode; self.box=box
        x0,x1,y0,y1=box
        tiles=[]
        for x in range(x0,x1):
            for y in range(y0,y1):
                a,b,c,d=(x,y),(x+1,y),(x+1,y+1),(x,y+1)
                tiles.extend([(a,b,c),(a,c,d)] if mode=='tri' and (x+y)%2==0 else [(a,b,d),(b,c,d)] if mode=='tri' else [(a,b,c,d)])
        self.tiles=tiles
        self.lookup={tuple(sorted(t)):i for i,t in enumerate(tiles)}
        inc=collections.defaultdict(list); edges=collections.defaultdict(list)
        for i,t in enumerate(tiles):
            for v in t: inc[v].append(i)
            for a,b in zip(t,t[1:]+t[:1]): edges[tuple(sorted((a,b)))].append(i)
        self.vertices=sorted(inc); self.vi={v:i for i,v in enumerate(self.vertices)}
        self.inc=[]; self.allowed=[]; self.repairs=[]; self.vm=[]
        for v in self.vertices:
            ids=sorted(inc[v],key=lambda i:_RAY_RANK[(sum(p[0]-v[0] for p in tiles[i]),sum(p[1]-v[1] for p in tiles[i]))])
            size=8 if mode=='tri' and kind(v)!='C' else 4
            assert len(ids)<=size
            self.inc.append(ids); self.vm.append(sum(1<<i for i in ids))
            # At grid edges prohibit all nonzero masks: search cannot be truncated silently.
            allowed={0}
            if len(ids)==size:
                for mask in range(1,1<<size):
                    k=mask.bit_count(); bits=[(mask>>j)&1 for j in range(size)]
                    t=sum(bits[j]!=bits[(j+1)%size] for j in range(size))
                    if t>2: continue
                    if kind(v)!='A' and (k==size or 2*k==size): continue
                    allowed.add(mask)
            self.allowed.append(allowed)
            rep={}
            for mask in range(1<<len(ids)):
                if mask in allowed: continue
                missing=[a^mask for a in allowed if a&mask==mask]
                minimal=[a for a in missing if not any(b!=a and b&a==b for b in missing)]
                rep[mask]=minimal
            self.repairs.append(rep)
        self.tv=[[self.vi[v] for v in t] for t in tiles]
        self.nb=[0]*len(tiles)
        for ids in edges.values():
            if len(ids)==2:
                a,b=ids; self.nb[a]|=1<<b; self.nb[b]|=1<<a

    def mask(self,S,v):
        return sum(1<<j for j,i in enumerate(self.inc[v]) if S>>i&1)

    def selected(self,S):
        while S:
            bit=S&-S; yield bit.bit_length()-1; S^=bit

    def inspect(self,S):
        touched=set(v for i in self.selected(S) for v in self.tv[i])
        M=[]; flats=[]; signature=collections.Counter(); bad=[]
        for v in touched:
            mask=self.mask(S,v); k=mask.bit_count(); size=len(self.inc[v]); point=self.vertices[v]
            if mask not in self.allowed[v]: bad.append(point)
            if k==size: M.append(point)
            elif k*2==size: flats.append(point)
            else: signature[kind(point)]+=1
        return {'T':S.bit_count(),'M':sorted(M),'f':sorted(flats),'signature':dict(sorted(signature.items())),'n':sum(signature.values()),'bad':sorted(bad)}

    def boundary(self,S):
        edges={}
        for i in self.selected(S):
            t=self.tiles[i]
            for a,b in zip(t,t[1:]+t[:1]):
                if (b,a) in edges: del edges[(b,a)]
                else: edges[(a,b)]=True
        outgoing={}; incoming=collections.Counter()
        for a,b in edges:
            assert a not in outgoing, ('pinched',a)
            outgoing[a]=b; incoming[b]+=1
        assert all(v==1 for v in incoming.values())
        loops=[]
        while outgoing:
            start=next(iter(outgoing)); p=[start]; v=outgoing.pop(start)
            while v!=start: p.append(v); v=outgoing.pop(v)
            # Drop every collinear intermediate vertex, whatever its parity class.
            corners=[]
            for j,b in enumerate(p):
                a,c=p[j-1],p[(j+1)%len(p)]
                if (b[0]-a[0])*(c[1]-b[1])!=(b[1]-a[1])*(c[0]-b[0]): corners.append(b)
            loops.append(corners)
        return sorted(loops,key=lambda p:-area2(p))

    def independent_verify(self,S,sources):
        loops=self.boundary(S)
        # Every enumerated output here is required to have exactly one boundary loop.
        assert len(loops)==1
        p=loops[0]; assert area2(p)>0
        assert area2(p)==S.bit_count()*(1 if self.mode=='tri' else 2)
        assert all(inside(s,p) for s in sources)
        corners=set(p)
        for a,b in zip(p,p[1:]+p[:1]):
            dx,dy=b[0]-a[0],b[1]-a[1]
            assert dx==0 or dy==0 or (self.mode=='tri' and abs(dx)==abs(dy) and (a[0]+a[1])%2==0)
            steps=math.gcd(abs(dx),abs(dy))
            for j in range(1,steps):
                v=(a[0]+dx*j//steps,a[1]+dy*j//steps)
                assert kind(v)=='A', ('flat non-A',v)
        xmin,xmax=min(x for x,y in p),max(x for x,y in p)
        ymin,ymax=min(y for x,y in p),max(y for x,y in p)
        M=[(x,y) for x in range(xmin,xmax+1) for y in range(ymin,ymax+1) if inside((x,y),p)]
        assert all(kind(v)=='A' for v in M)
        info=self.inspect(S)
        assert not info['bad'] and len(p)==info['n'] and sorted(M)==info['M']
        assert len(p)==(S.bit_count() if self.mode=='tri' else 2*S.bit_count())-2*len(M)+2-len(info['f'])
        return p

    def search(self,sources,budget,nmax,nmin=0):
        start=0
        for v in sources: start|=self.vm[self.vi[v]]
        seen=set(); found=collections.defaultdict(set); stats=collections.Counter()
        def can_connect(S,remaining):
            # Necessary connectivity bound: permit remaining unselected tiles
            # on EACH path from the first component (a relaxation of a common
            # total budget). A failed reachability test is therefore conclusive.
            reach=S&-S
            for cost in range(remaining+1):
                while True:
                    adjacent=0
                    for i in self.selected(reach): adjacent|=self.nb[i]
                    enlarged=reach|(adjacent&S)
                    if enlarged==reach: break
                    reach=enlarged
                if reach&S==S: return True
                if cost<remaining: reach|=adjacent
            return False
        def visit(S):
            if S.bit_count()>budget or S in seen: return
            seen.add(S); stats['visited']+=1
            # The necessary connectivity test below is valid for partial states too.
            if not can_connect(S,budget-S.bit_count()):
                stats['early_connectivity_pruned']+=1
                return
            touched=set(v for i in self.selected(S) for v in self.tv[i])
            best=None; bestscore=None
            for v in touched:
                mask=self.mask(S,v)
                if mask in self.allowed[v]: continue
                adds=[sum(1<<self.inc[v][j] for j in range(len(self.inc[v])) if a>>j&1) for a in self.repairs[v][mask] if S.bit_count()+a.bit_count()<=budget]
                if not adds: return
                score=(len(adds),-min(a.bit_count() for a in adds))
                if bestscore is None or score<bestscore: best,bestscore=adds,score
            if best is not None:
                for a in best: visit(S|a)
                return
            stats['locally_valid']+=1
            if not can_connect(S,budget-S.bit_count()):
                stats['connectivity_pruned']+=1
                return
            info=self.inspect(S)
            if nmin<=info['n']<=nmax:
                loops=self.boundary(S)
                if len(loops)==1:
                    self.independent_verify(S,sources)
                    found[info['n']].add(S)
            if S.bit_count()==budget: return
            frontier=0
            for i in self.selected(S): frontier|=self.nb[i]
            frontier &= ~S
            for i in self.selected(frontier): visit(S|(1<<i))
        visit(start)
        return found,dict(stats)

def transforms(sources):
    # All signed permutation matrices plus even translations fixing the unordered pair.
    result=[]
    for swap,sx,sy in itertools.product([False,True],[-1,1],[-1,1]):
        def linear(p,swap=swap,sx=sx,sy=sy):
            x,y=p; return (sx*(y if swap else x),sy*(x if swap else y))
        p=linear(sources[0])
        for dest in sources:
            dx,dy=dest[0]-p[0],dest[1]-p[1]
            if dx%2 or dy%2: continue
            def fn(p,linear=linear,dx=dx,dy=dy):
                x,y=linear(p); return x+dx,y+dy
            if {fn(s) for s in sources}==set(sources): result.append(fn)
    return result

def canonical(grid,S,group):
    return min(tuple(sorted(tuple(sorted(fn(v) for v in grid.tiles[i])) for i in grid.selected(S))) for fn in group)

def test_vectors():
    from fractions import Fraction
    g=Grid('tri',(-5,10,-5,8)); results=[]
    for name,p,sources in [('24-gon',P24,[(0,0),(4,0)]),('25-gon',P25,[(0,0),(4,2)]),('25-gon translated (-1,-1)',[(x-1,y-1) for x,y in P25],[(0,0),(4,2)])]:
        S=sum(1<<i for i,t in enumerate(g.tiles) if inside((Fraction(sum(v[0] for v in t),3),Fraction(sum(v[1] for v in t),3)),p))
        info=g.inspect(S); info.update(name=name,signed_area2=area2(p),source_inside={str(s):inside(s,p) for s in sources})
        if not info['bad']: g.independent_verify(S,sources)
        results.append(info)
    print(json.dumps({'test_vectors':results}),flush=True)

def run(mode,amax,budget,nmax,nmin=0,one=False,pairs=None):
    pairs=pairs or ([(0,0)] if one else [(2*a,2*b) for a in range(1,amax+1) for b in range(a+1)])
    records=[]; allrooms=[]; start=time.time()
    # Search can never travel farther than budget unit cells/triangles from a source.
    # Smaller safe geometric window: every tile belongs to one even-even A;
    # connected valid rooms of these corner bounds fit the proven side-span bound.
    margin=nmax+2
    # Every connected target contains the origin star and at most budget tiles.
    # Thus every target tile is within budget unit coordinate steps of that star.
    common_grid=Grid(mode,(-budget-2,budget+3,-budget-2,budget+3))
    for d in pairs:
        sources=[(0,0)] if one else [(0,0),d]
        # A large grid ensures no possible budget-size connected room is clipped.
        g=common_grid
        found,stats=g.search(sources,budget,nmax,nmin)
        group=transforms(sources); counts={}
        for n,sets in sorted(found.items()):
            types={canonical(g,S,group) for S in sets}
            counts[n]={'rooms':len(sets),'types':len(types),'T':dict(sorted(collections.Counter(S.bit_count() for S in sets).items()))}
            for S in sorted(sets):
                allrooms.append({'mode':mode,'sources':sources,'polygon':g.independent_verify(S,sources),'tiles':[g.tiles[i] for i in g.selected(S)],**g.inspect(S)})
        rec={'pair':d,'group_order':len(group),'counts':counts,'stats':stats}
        records.append(rec); print(json.dumps(rec),flush=True)
    result={'mode':mode,'one_source':one,'budget':budget,'nmax':nmax,'nmin':nmin,'complete':True,'pairs':len(pairs),'records':records,'seconds':time.time()-start}
    stem=f'{mode}_{"one" if one else "two"}_T{budget}_n{nmax}'
    (OUT/(stem+'_summary.json')).write_text(json.dumps(result,indent=2))
    (OUT/(stem+'_rooms.json')).write_text(json.dumps(allrooms,indent=2))
    print(json.dumps({'finished':stem,'seconds':result['seconds'],'total_rooms':len(allrooms)}),flush=True)

if __name__=='__main__':
    p=argparse.ArgumentParser(); p.add_argument('--mode',choices=['tri','square']); p.add_argument('--amax',type=int,default=2); p.add_argument('--budget',type=int,default=28); p.add_argument('--nmax',type=int,default=25); p.add_argument('--nmin',type=int,default=0); p.add_argument('--one',action='store_true'); p.add_argument('--tests',action='store_true'); p.add_argument('--pair',type=int,nargs=2)
    a=p.parse_args()
    if a.tests: test_vectors()
    if a.mode: run(a.mode,a.amax,a.budget,a.nmax,a.nmin,a.one,[tuple(a.pair)] if a.pair else None)


==> anc/code/hole_free_census/square_two_T22_n34_rooms.json <==
[
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -3
      ],
      [
        -1,
        -3
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -3
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          -2
        ],
        [
          -2,
          -2
        ]
      ],
      [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        -2,
        -2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        3
      ],
      [
        -2,
        3
      ],
      [
        -2,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          -2,
          2
        ]
      ],
      [
        [
          -2,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          3
        ],
        [
          -2,
          3
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        -2,
        2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -2
      ],
      [
        -1,
        -2
      ],
      [
        -1,
        -3
      ],
      [
        0,
        -3
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -3
        ],
        [
          0,
          -3
        ],
        [
          0,
          -2
        ],
        [
          -1,
          -2
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        0,
        -2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        -1,
        3
      ],
      [
        -1,
        2
      ],
      [
        -2,
        2
      ],
      [
        -2,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          -2,
          2
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          -1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          -1,
          3
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        0,
        2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -3
      ],
      [
        1,
        -3
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -3
        ],
        [
          1,
          -3
        ],
        [
          1,
          -2
        ],
        [
          0,
          -2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        0,
        -2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -3
      ],
      [
        2,
        -3
      ],
      [
        2,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -3
        ],
        [
          2,
          -3
        ],
        [
          2,
          -2
        ],
        [
          1,
          -2
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        -2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        3
      ],
      [
        2,
        3
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          2,
          2
        ],
        [
          3,
          2
        ],
        [
          3,
          3
        ],
        [
          2,
          3
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -3
      ],
      [
        -1,
        -3
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        3,
        -2
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -3
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          -2
        ],
        [
          -2,
          -2
        ]
      ],
      [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        -2,
        -2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        3,
        -2
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        3
      ],
      [
        -2,
        3
      ],
      [
        -2,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          -2,
          2
        ]
      ],
      [
        [
          -2,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          3
        ],
        [
          -2,
          3
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        -2,
        2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -2
      ],
      [
        -1,
        -2
      ],
      [
        -1,
        -3
      ],
      [
        0,
        -3
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        3,
        -2
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -3
        ],
        [
          0,
          -3
        ],
        [
          0,
          -2
        ],
        [
          -1,
          -2
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        0,
        -2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        3,
        -2
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        -1,
        3
      ],
      [
        -1,
        2
      ],
      [
        -2,
        2
      ],
      [
        -2,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          -2,
          2
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          -1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          -1,
          3
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        0,
        2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        3,
        -2
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          0,
          3
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        0,
        2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        3,
        -1
      ],
      [
        3,
        -2
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        1
      ],
      [
        2,
        3
      ],
      [
        1,
        3
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ],
        [
          1,
          3
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -3
      ],
      [
        3,
        -3
      ],
      [
        3,
        -2
      ],
      [
        4,
        -2
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          -3
        ],
        [
          3,
          -3
        ],
        [
          3,
          -2
        ],
        [
          2,
          -2
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        -2
      ],
      [
        2,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -3
      ],
      [
        4,
        -3
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -3
        ],
        [
          4,
          -3
        ],
        [
          4,
          -2
        ],
        [
          3,
          -2
        ]
      ],
      [
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          3,
          -1
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        -2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -3
      ],
      [
        5,
        -3
      ],
      [
        5,
        -2
      ],
      [
        6,
        -2
      ],
      [
        6,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -3
        ],
        [
          5,
          -3
        ],
        [
          5,
          -2
        ],
        [
          4,
          -2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          -2
        ],
        [
          6,
          -2
        ],
        [
          6,
          -1
        ],
        [
          5,
          -1
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        -2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -3
      ],
      [
        5,
        -3
      ],
      [
        5,
        -2
      ],
      [
        6,
        -2
      ],
      [
        6,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -3
        ],
        [
          5,
          -3
        ],
        [
          5,
          -2
        ],
        [
          4,
          -2
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          -2
        ],
        [
          6,
          -2
        ],
        [
          6,
          -1
        ],
        [
          5,
          -1
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        -2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -3
      ],
      [
        6,
        -3
      ],
      [
        6,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          -3
        ],
        [
          6,
          -3
        ],
        [
          6,
          -2
        ],
        [
          5,
          -2
        ]
      ],
      [
        [
          5,
          -2
        ],
        [
          6,
          -2
        ],
        [
          6,
          -1
        ],
        [
          5,
          -1
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        6,
        -2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -3
      ],
      [
        6,
        -3
      ],
      [
        6,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          -3
        ],
        [
          6,
          -3
        ],
        [
          6,
          -2
        ],
        [
          5,
          -2
        ]
      ],
      [
        [
          5,
          -2
        ],
        [
          6,
          -2
        ],
        [
          6,
          -1
        ],
        [
          5,
          -1
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        6,
        -2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        2
      ],
      [
        5,
        2
      ],
      [
        5,
        3
      ],
      [
        4,
        3
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        2
      ],
      [
        5,
        2
      ],
      [
        5,
        3
      ],
      [
        4,
        3
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        6,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        -2
      ],
      [
        5,
        -2
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          4,
          -1
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        0
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        6,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        3,
        2
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        2
      ],
      [
        5,
        2
      ],
      [
        5,
        3
      ],
      [
        4,
        3
      ],
      [
        4,
        4
      ],
      [
        3,
        4
      ],
      [
        3,
        3
      ],
      [
        2,
        3
      ],
      [
        2,
        4
      ],
      [
        1,
        4
      ],
      [
        1,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          0,
          3
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ],
        [
          1,
          3
        ]
      ],
      [
        [
          1,
          3
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          1,
          4
        ]
      ],
      [
        [
          2,
          2
        ],
        [
          3,
          2
        ],
        [
          3,
          3
        ],
        [
          2,
          3
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          3,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          4
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        0,
        2
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        2
      ],
      [
        5,
        2
      ],
      [
        5,
        3
      ],
      [
        4,
        3
      ],
      [
        4,
        4
      ],
      [
        3,
        4
      ],
      [
        3,
        5
      ],
      [
        2,
        5
      ],
      [
        2,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          2,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          4
        ],
        [
          2,
          4
        ]
      ],
      [
        [
          2,
          4
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          2,
          5
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          3,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          4
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        2,
        4
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        2
      ],
      [
        5,
        2
      ],
      [
        5,
        3
      ],
      [
        4,
        3
      ],
      [
        4,
        5
      ],
      [
        3,
        5
      ],
      [
        3,
        4
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          2,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          4
        ],
        [
          2,
          4
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          3,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          4
        ]
      ],
      [
        [
          3,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          5
        ],
        [
          3,
          5
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        4
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -3
      ],
      [
        -1,
        -3
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -3
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          -2
        ],
        [
          -2,
          -2
        ]
      ],
      [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        -2,
        -2
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        3
      ],
      [
        -2,
        3
      ],
      [
        -2,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          -2,
          2
        ]
      ],
      [
        [
          -2,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          3
        ],
        [
          -2,
          3
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        -2,
        2
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -2
      ],
      [
        -1,
        -2
      ],
      [
        -1,
        -3
      ],
      [
        0,
        -3
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ],
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -3
        ],
        [
          0,
          -3
        ],
        [
          0,
          -2
        ],
        [
          -1,
          -2
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        0,
        -2
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        3
      ],
      [
        -1,
        3
      ],
      [
        -1,
        2
      ],
      [
        -2,
        2
      ],
      [
        -2,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          -2,
          2
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          -1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          -1,
          3
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        0,
        2
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -3
      ],
      [
        1,
        -3
      ],
      [
        1,
        -2
      ],
      [
        2,
        -2
      ],
      [
        2,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -3
        ],
        [
          1,
          -3
        ],
        [
          1,
          -2
        ],
        [
          0,
          -2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        0,
        -2
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -3
      ],
      [
        2,
        -3
      ],
      [
        2,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        1,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -3
        ],
        [
          2,
          -3
        ],
        [
          2,
          -2
        ],
        [
          1,
          -2
        ]
      ],
      [
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        -2
      ],
      [
        2,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        0
      ],
      [
        -1,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ],
      [
        0,
        -2
      ],
      [
        1,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        2,
        -2
      ],
      [
        3,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ],
      [
        4,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        -1,
        2
      ],
      [
        -1,
        1
      ],
      [
        -2,
        1
      ]
    ],
    "tiles": [
      [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          -1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ]
      ],
      [
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ]
      ],
      [
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      [
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          0
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          0
        ],
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        -1
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        -1
      ],
      [
        6,
        -1
      ],
      [
        6,
        1
      ],
      [
        5,
        1
      ],
      [
        5,
        2
      ],
      [
        6,
        2
      ],
      [
        6,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ]
      ],
      [
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ]
      ],
      [
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        6,
        0
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        2
      ],
      [
        5,
        2
      ],
      [
        5,
        3
      ],
      [
        6,
        3
      ],
      [
        6,
        4
      ],
      [
        5,
        4
      ],
      [
        5,
        5
      ],
      [
        4,
        5
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          4,
          4
        ],
        [
          5,
          4
        ],
        [
          5,
          5
        ],
        [
          4,
          5
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ],
      [
        [
          5,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          4
        ],
        [
          5,
          4
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        4
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        0
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        6,
        1
      ],
      [
        6,
        2
      ],
      [
        5,
        2
      ],
      [
        5,
        3
      ],
      [
        6,
        3
      ],
      [
        6,
        5
      ],
      [
        5,
        5
      ],
      [
        5,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ]
      ],
      [
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ]
      ],
      [
        [
          4,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ]
      ],
      [
        [
          5,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          4
        ],
        [
          5,
          4
        ]
      ],
      [
        [
          5,
          4
        ],
        [
          6,
          4
        ],
        [
          6,
          5
        ],
        [
          5,
          5
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        2
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        6,
        4
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        4
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        4,
        2
      ],
      [
        4,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        6,
        4
      ],
      [
        6,
        5
      ],
      [
        5,
        5
      ],
      [
        5,
        6
      ],
      [
        4,
        6
      ],
      [
        4,
        5
      ],
      [
        3,
        5
      ],
      [
        3,
        4
      ],
      [
        1,
        4
      ],
      [
        1,
        3
      ],
      [
        0,
        3
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          0,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          0,
          3
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ],
        [
          1,
          3
        ]
      ],
      [
        [
          1,
          3
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          1,
          4
        ]
      ],
      [
        [
          2,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          4
        ],
        [
          2,
          4
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          3,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          4
        ]
      ],
      [
        [
          3,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          5
        ],
        [
          3,
          5
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          4,
          4
        ],
        [
          5,
          4
        ],
        [
          5,
          5
        ],
        [
          4,
          5
        ]
      ],
      [
        [
          4,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          6
        ],
        [
          4,
          6
        ]
      ],
      [
        [
          5,
          4
        ],
        [
          6,
          4
        ],
        [
          6,
          5
        ],
        [
          5,
          5
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        4
      ]
    ],
    "f": [
      [
        0,
        2
      ],
      [
        2,
        4
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  },
  {
    "mode": "square",
    "sources": [
      [
        0,
        0
      ],
      [
        4,
        4
      ]
    ],
    "polygon": [
      [
        -2,
        -1
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ],
      [
        0,
        -2
      ],
      [
        0,
        -1
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ],
      [
        4,
        3
      ],
      [
        5,
        3
      ],
      [
        5,
        4
      ],
      [
        6,
        4
      ],
      [
        6,
        5
      ],
      [
        5,
        5
      ],
      [
        5,
        6
      ],
      [
        4,
        6
      ],
      [
        4,
        5
      ],
      [
        3,
        5
      ],
      [
        3,
        4
      ],
      [
        2,
        4
      ],
      [
        2,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        2
      ],
      [
        0,
        2
      ],
      [
        0,
        1
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ],
      [
        -2,
        0
      ]
    ],
    "tiles": [
      [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      [
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          -1,
          0
        ]
      ],
      [
        [
          -1,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      [
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          0,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ]
      ],
      [
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ]
      ],
      [
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ]
      ],
      [
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ]
      ],
      [
        [
          2,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          4
        ],
        [
          2,
          4
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ]
      ],
      [
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          3,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          4
        ]
      ],
      [
        [
          3,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          5
        ],
        [
          3,
          5
        ]
      ],
      [
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ]
      ],
      [
        [
          4,
          4
        ],
        [
          5,
          4
        ],
        [
          5,
          5
        ],
        [
          4,
          5
        ]
      ],
      [
        [
          4,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          6
        ],
        [
          4,
          6
        ]
      ],
      [
        [
          5,
          4
        ],
        [
          6,
          4
        ],
        [
          6,
          5
        ],
        [
          5,
          5
        ]
      ]
    ],
    "T": 19,
    "M": [
      [
        0,
        0
      ],
      [
        4,
        4
      ]
    ],
    "f": [
      [
        2,
        0
      ],
      [
        4,
        2
      ]
    ],
    "signature": {
      "A": 7,
      "B": 9,
      "C": 18
    },
    "n": 34,
    "bad": []
  }
]

==> anc/code/hole_free_census/square_two_T22_n34_summary.json <==
{
  "mode": "square",
  "one_source": false,
  "budget": 22,
  "nmax": 34,
  "nmin": 0,
  "complete": true,
  "pairs": 35,
  "records": [
    {
      "pair": [
        2,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1
      }
    },
    {
      "pair": [
        2,
        2
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1660,
        "locally_valid": 110
      }
    },
    {
      "pair": [
        4,
        0
      ],
      "group_order": 4,
      "counts": {
        "34": {
          "rooms": 24,
          "types": 6,
          "T": {
            "19": 24
          }
        }
      },
      "stats": {
        "visited": 5418,
        "locally_valid": 28
      }
    },
    {
      "pair": [
        4,
        2
      ],
      "group_order": 2,
      "counts": {
        "34": {
          "rooms": 14,
          "types": 7,
          "T": {
            "19": 14
          }
        }
      },
      "stats": {
        "visited": 9681,
        "locally_valid": 151,
        "connectivity_pruned": 26
      }
    },
    {
      "pair": [
        4,
        4
      ],
      "group_order": 4,
      "counts": {
        "34": {
          "rooms": 2,
          "types": 1,
          "T": {
            "19": 2
          }
        }
      },
      "stats": {
        "visited": 8168,
        "locally_valid": 278,
        "connectivity_pruned": 204
      }
    },
    {
      "pair": [
        6,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 14961,
        "locally_valid": 300,
        "connectivity_pruned": 120
      }
    },
    {
      "pair": [
        6,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 11488,
        "locally_valid": 310,
        "connectivity_pruned": 216
      }
    },
    {
      "pair": [
        6,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 8372,
        "locally_valid": 290,
        "connectivity_pruned": 277
      }
    },
    {
      "pair": [
        6,
        6
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 5119,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        8,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 5857,
        "locally_valid": 324,
        "connectivity_pruned": 308
      }
    },
    {
      "pair": [
        8,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 9275,
        "locally_valid": 292,
        "connectivity_pruned": 283
      }
    },
    {
      "pair": [
        8,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5673,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        8,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5799,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        8,
        8
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 5989,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        10,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 5038,
        "locally_valid": 260,
        "connectivity_pruned": 258
      }
    },
    {
      "pair": [
        10,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 7267,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        10,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5051,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        10,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 6623,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        10,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 6421,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        10,
        10
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 5195,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        12,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 4955,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        12,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 11487,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        12,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5135,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        12,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 8719,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        12,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5065,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        12,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5195,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        12,
        12
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 7419,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 4359,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 8723,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5135,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 7423,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 4619,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 5175,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        12
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 7431,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    },
    {
      "pair": [
        14,
        14
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 5107,
        "locally_valid": 196,
        "connectivity_pruned": 196
      }
    }
  ],
  "seconds": 13.409796237945557
}

==> anc/code/hole_free_census/three_sources.py <==
#!/usr/bin/env python3
"""Hole-free lattice rooms on T with three sources and at most 35 sides (Theorem 6.5).

By Lemmas 2.4 and 2.5, a room with M = 3 sources satisfies
    N = 32 + 2f + 3*delta + Q   and   T = 36 + 3f + 3*delta + Q,
so N <= 35 gives T <= 40: at most four tiles lie outside the three modules
(the eight tiles at a source and its four wings). Two modules joined through
k such tiles have sources at sup-distance at most k + 4 <= 8, and every tile
lies within 4 cells of a module. The script lists all positions of three
sources whose sup-distance graph with threshold 8 is connected, one per class
under the symmetries of T, and searches each with room_search_shared_grid.py
up to 40 tiles. A positive control repeats the search at 36 sides for the
straight and bent snakes.

Usage: python three_sources.py
"""
from pathlib import Path
import importlib.util
import json
import time

HERE = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location('room_search', HERE / 'room_search_shared_grid.py')
rs = importlib.util.module_from_spec(spec)
spec.loader.exec_module(rs)

MAPS = [(sw, sx, sy) for sw in (0, 1) for sx in (1, -1) for sy in (1, -1)]


def linear(p, m):
    x, y = p
    if m[0]:
        x, y = y, x
    return m[1] * x, m[2] * y


def canonical(points):
    best = None
    for m in MAPS:
        q = [linear(p, m) for p in points]
        for o in q:
            key = tuple(sorted((a[0] - o[0], a[1] - o[1]) for a in q))
            best = key if best is None or key < best else best
    return best


def configurations(dist=8):
    near = lambda a, b: max(abs(a[0] - b[0]), abs(a[1] - b[1])) <= dist
    pts = [(x, y) for x in range(-2 * dist, 2 * dist + 1, 2) for y in range(-2 * dist, 2 * dist + 1, 2)]
    out = set()
    for s2 in pts:
        if s2 == (0, 0) or not near((0, 0), s2):
            continue
        for s3 in pts:
            if s3 in ((0, 0), s2) or not (near((0, 0), s3) or near(s2, s3)):
                continue
            out.add(canonical([(0, 0), s2, s3]))
    return sorted(out)


def search(sources, budget, nmin, nmax, margin):
    xs = [s[0] for s in sources]
    ys = [s[1] for s in sources]
    grid = rs.Grid('tri', (min(xs) - margin, max(xs) + margin + 1, min(ys) - margin, max(ys) + margin + 1))
    found, stats = grid.search(list(sources), budget, nmax, nmin)
    return grid, found, stats


def main():
    start = time.time()
    rows = []
    for sources in configurations():
        grid, found, stats = search(sources, 40, 0, 35, 8)
        rows.append({'sources': sources, 'rooms': sum(len(v) for v in found.values()), 'visited': stats.get('visited')})
    assert all(r['rooms'] == 0 for r in rows)
    controls = {}
    for name, sources in [('straight', [(0, 0), (4, 0), (8, 0)]), ('bent', [(0, 0), (4, 0), (0, 4)])]:
        grid, found, stats = search(sources, 42, 36, 36, 10)
        controls[name] = len(found.get(36, ()))
        assert controls[name] > 0
    result = {'configurations': len(rows), 'tile_budget': 40, 'max_sides': 35, 'rooms_found': 0,
              'positive_controls_36_sides': controls, 'per_configuration': rows}
    (HERE / 'three_sources_summary.json').write_text(json.dumps(result, indent=1) + '\n')
    print(json.dumps({k: v for k, v in result.items() if k != 'per_configuration'}), round(time.time() - start, 1), 's')


if __name__ == '__main__':
    main()


==> anc/code/hole_free_census/three_sources_summary.json <==
{
 "configurations": 281,
 "tile_budget": 40,
 "max_sides": 35,
 "rooms_found": 0,
 "positive_controls_36_sides": {
  "straight": 368,
  "bent": 193
 },
 "per_configuration": [
  {
   "sources": [
    [
     -16,
     -16
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -14
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -12
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -12
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -10
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -10
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -8
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -8
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -8
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -6
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -6
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -6
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -4
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -4
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -4
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -4
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -2
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -2
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -2
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     -2
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     0
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     0
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     0
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     0
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -16,
     0
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -14
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -14
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -12
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -12
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -12
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -10
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -10
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -10
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -10
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -8
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -8
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -8
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -8
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -8
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -6
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -6
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -6
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -6
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -6
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -6
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -4
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -4
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -4
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -4
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -4
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -4
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -4
    ],
    [
     -8,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     -2
    ],
    [
     -8,
     6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     0
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     0
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     0
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     0
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -14,
     0
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -12
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -12
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -12
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -12
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -10
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -10
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -10
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -10
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -10
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -10
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -8
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -6
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -8,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -4
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -8,
     6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     -2
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -12,
     0
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3
  },
  {
   "sources": [
    [
     -10,
     -10
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -10
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -10
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -10
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -10
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -10
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -8
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 7
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -6
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 27
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -8,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 11
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 23
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 11
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -4
    ],
    [
     -6,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 31
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -8,
     6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 5
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 47
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 63
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     -2
    ],
    [
     -6,
     6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -8,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 7
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 15
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 7
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 23
  },
  {
   "sources": [
    [
     -10,
     0
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 455
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -8,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 11
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 5
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -8
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 7
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -8,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -6,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 95
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 23
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -4,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -4,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 23
  },
  {
   "sources": [
    [
     -8,
     -6
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 77
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -8,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 7
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 7
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -8,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 13
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 15
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 295
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 43
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 7
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -6,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 11
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -4,
     -8
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 11
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -4,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 9
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 143
  },
  {
   "sources": [
    [
     -8,
     -4
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 623
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -8,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -8,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 31
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 31
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 63
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 763
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 31
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -6,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 31
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -6,
     6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 39
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -4,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 31
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 47
  },
  {
   "sources": [
    [
     -8,
     -2
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 4375
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -6,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 63
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 63
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 367
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -4,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 63
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 63
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1193
  },
  {
   "sources": [
    [
     -8,
     0
    ],
    [
     -4,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 10567
  },
  {
   "sources": [
    [
     -6,
     -6
    ],
    [
     -6,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -6,
     -6
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 127
  },
  {
   "sources": [
    [
     -6,
     -6
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 23
  },
  {
   "sources": [
    [
     -6,
     -6
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1345
  },
  {
   "sources": [
    [
     -6,
     -6
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1169
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -6,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 535
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 191
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -4,
     -6
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 95
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3235
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -4,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 2575
  },
  {
   "sources": [
    [
     -6,
     -4
    ],
    [
     -4,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 207
  },
  {
   "sources": [
    [
     -6,
     -2
    ],
    [
     -6,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -6,
     -2
    ],
    [
     -6,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 499
  },
  {
   "sources": [
    [
     -6,
     -2
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1159
  },
  {
   "sources": [
    [
     -6,
     -2
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -6,
     -2
    ],
    [
     -4,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 5133
  },
  {
   "sources": [
    [
     -6,
     -2
    ],
    [
     -4,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1899
  },
  {
   "sources": [
    [
     -6,
     -2
    ],
    [
     -4,
     4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 743
  },
  {
   "sources": [
    [
     -6,
     0
    ],
    [
     -4,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 4727
  },
  {
   "sources": [
    [
     -6,
     0
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 5169
  },
  {
   "sources": [
    [
     -6,
     0
    ],
    [
     -4,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -4,
     -4
    ],
    [
     -4,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -4,
     -4
    ],
    [
     -4,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3807
  },
  {
   "sources": [
    [
     -4,
     -4
    ],
    [
     -2,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 2726
  },
  {
   "sources": [
    [
     -4,
     -2
    ],
    [
     -4,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -4,
     -2
    ],
    [
     -4,
     2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3607
  },
  {
   "sources": [
    [
     -4,
     -2
    ],
    [
     -2,
     -4
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 3125
  },
  {
   "sources": [
    [
     -4,
     -2
    ],
    [
     -2,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -4,
     0
    ],
    [
     -2,
     -2
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 761
  },
  {
   "sources": [
    [
     -4,
     0
    ],
    [
     -2,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  },
  {
   "sources": [
    [
     -2,
     -2
    ],
    [
     -2,
     0
    ],
    [
     0,
     0
    ]
   ],
   "rooms": 0,
   "visited": 1
  }
 ]
}


==> anc/code/hole_free_census/tri_two_T28_n25_summary.json <==
{
  "mode": "tri",
  "one_source": false,
  "budget": 28,
  "nmax": 25,
  "nmin": 0,
  "complete": true,
  "pairs": 77,
  "records": [
    {
      "pair": [
        2,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1
      }
    },
    {
      "pair": [
        2,
        2
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 243
      }
    },
    {
      "pair": [
        4,
        0
      ],
      "group_order": 4,
      "counts": {
        "24": {
          "rooms": 48,
          "types": 12,
          "T": {
            "27": 48
          }
        },
        "25": {
          "rooms": 260,
          "types": 65,
          "T": {
            "28": 260
          }
        }
      },
      "stats": {
        "visited": 1184,
        "locally_valid": 308
      }
    },
    {
      "pair": [
        4,
        2
      ],
      "group_order": 2,
      "counts": {
        "25": {
          "rooms": 48,
          "types": 24,
          "T": {
            "27": 24,
            "28": 24
          }
        }
      },
      "stats": {
        "visited": 3495,
        "early_connectivity_pruned": 1802,
        "locally_valid": 251
      }
    },
    {
      "pair": [
        4,
        4
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 183,
        "early_connectivity_pruned": 92
      }
    },
    {
      "pair": [
        6,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 227,
        "early_connectivity_pruned": 114
      }
    },
    {
      "pair": [
        6,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 79,
        "early_connectivity_pruned": 40
      }
    },
    {
      "pair": [
        6,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 15,
        "early_connectivity_pruned": 8
      }
    },
    {
      "pair": [
        6,
        6
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        8,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 7,
        "early_connectivity_pruned": 4
      }
    },
    {
      "pair": [
        8,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        8,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        8,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        8,
        8
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        10,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        10,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        10,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        10,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        10,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        10,
        10
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        12,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        12,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        12,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        12,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        12,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        12,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        12,
        12
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        12
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        14,
        14
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        12
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        14
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        16,
        16
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        12
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        14
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        16
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        18,
        18
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        12
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        14
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        16
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        18
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        20,
        20
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        0
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        2
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        4
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        6
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        8
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        10
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        12
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        14
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        16
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        18
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        20
      ],
      "group_order": 2,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    },
    {
      "pair": [
        22,
        22
      ],
      "group_order": 4,
      "counts": {},
      "stats": {
        "visited": 1,
        "early_connectivity_pruned": 1
      }
    }
  ],
  "seconds": 3.837432384490967
}

==> anc/code/hole_free_census/validate_census.py <==
"""Exact checks of the completed census: polygons, tiles, symmetry orbits,
search summaries and catalogue identifiers.
Uses integer predicates only; does not import either search program.
"""
from pathlib import Path
from collections import Counter,defaultdict
import itertools,json,hashlib,sys
HERE=Path(__file__).resolve().parent

def cross(a,b,c):return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def on(p,a,b):return cross(a,b,p)==0 and all(min(a[k],b[k])<=p[k]<=max(a[k],b[k]) for k in (0,1))
def loc(p,poly):
    es=list(zip(poly,poly[1:]+poly[:1]))
    if any(on(p,a,b) for a,b in es):return 0
    w=sum(1 if a[1]<=p[1]<b[1] and cross(a,b,p)>0 else -1 if b[1]<=p[1]<a[1] and cross(a,b,p)<0 else 0 for a,b in es)
    return 1 if w else -1

def intersects(a,b,c,d):
    return any(on(p,u,v) for p,u,v in [(a,c,d),(b,c,d),(c,a,b),(d,a,b)]) or (cross(a,b,c)*cross(a,b,d)<0 and cross(c,d,a)*cross(c,d,b)<0)
def kind(p):return 'A' if p[0]%2==p[1]%2==0 else 'B' if p[0]%2==p[1]%2==1 else 'C'
def tkey(tiles):return tuple(sorted(tuple(sorted(tuple(v) for v in t)) for t in tiles))
def distance_signature(v):
    n=len(v)
    return min(tuple((a[0]-b[0])**2+(a[1]-b[1])**2 for i,a in enumerate(w) for b in w[i+1:]) for st in range(n) for s in (-1,1) for w in [[v[(st+s*i)%n] for i in range(n)]])
def verify(r):
    p=list(map(tuple,r['polygon']));n=len(p);es=list(zip(p,p[1:]+p[:1]));mode=r['mode']
    assert len(set(p))==n and n==r['n']
    for i,(a,b) in enumerate(es):
        assert a!=b and cross(p[i-1],a,b)!=0
        dx,dy=b[0]-a[0],b[1]-a[1]
        assert dx==0 or dy==0 or mode=='tri' and abs(dx)==abs(dy) and (a[0]+a[1])%2==0
        for j,(c,d) in enumerate(es[:i]):
            if j==i-1 or (j==0 and i==n-1):continue
            assert not intersects(a,b,c,d)
    a2=sum(a[0]*b[1]-a[1]*b[0] for a,b in es)
    assert a2>0 and a2==r['T']*(1 if mode=='tri' else 2)
    tiles=tkey(r['tiles']);assert len(set(tiles))==len(tiles)==r['T']
    for t in tiles:
        x=min(v[0] for v in t);y=min(v[1] for v in t)
        a,b,c,d=(x,y),(x+1,y),(x+1,y+1),(x,y+1)
        legal=[tuple(sorted(q)) for q in ([(a,b,c),(a,c,d)] if mode=='tri' and (x+y)%2==0 else [(a,b,d),(b,c,d)] if mode=='tri' else [(a,b,c,d)])]
        assert t in legal
        k=len(t);q=(sum(v[0] for v in t),sum(v[1] for v in t))
        assert loc(q,[(k*a,k*b) for a,b in p])==1
    interior=[];flat=[]
    for x in range(min(v[0] for v in p),max(v[0] for v in p)+1):
        for y in range(min(v[1] for v in p),max(v[1] for v in p)+1):
            q=(x,y);state=loc(q,p)
            if state==1:interior.append(q);assert kind(q)=='A'
            elif state==0 and q not in p:flat.append(q);assert kind(q)=='A'
            if state>=0 and kind(q)!='A':assert q in p
    assert sorted(interior)==sorted(map(tuple,r['M'])) and sorted(flat)==sorted(map(tuple,r['f']))
    assert dict(Counter(map(kind,p)))==r['signature'] and not r['bad']
    assert all(tuple(q) in interior for q in r['sources'])
    assert n==(r['T'] if mode=='tri' else 2*r['T'])-2*len(interior)+2-len(flat)
    assert (r['T'] if mode=='tri' else 2*r['T'])>=12*len(interior)+3*len(flat)
    return p

def symmetries(src):
    result=[]
    for swap,sx,sy in itertools.product((0,1),(-1,1),(-1,1)):
        def linear(p,swap=swap,sx=sx,sy=sy):return sx*p[swap],sy*p[1-swap]
        for dest in src:
            origin=linear(src[0]);dx,dy=dest[0]-origin[0],dest[1]-origin[1]
            if dx%2 or dy%2:continue
            def f(p,linear=linear,dx=dx,dy=dy):
                x,y=linear(p);return x+dx,y+dy
            if {f(p) for p in src}==set(src):result.append(f)
    return result

def check(root,stem):
    rows=json.loads((root/(stem+'_rooms.json')).read_text());groups=defaultdict(list)
    for r in rows:verify(r);groups[(tuple(map(tuple,r['sources'])),r['n'])].append(r)
    results=[]
    for (src,n),rooms in sorted(groups.items()):
        group=symmetries(src);keys={tkey(r['tiles']) for r in rooms};orbits=defaultdict(int)
        assert len(keys)==len(rooms)
        for r in rooms:
            images=[tkey([[f(tuple(v)) for v in t] for t in r['tiles']]) for f in group]
            assert all(k in keys for k in images)
            orbits[min(images)]+=1
        euclidean=len({distance_signature(list(map(tuple,r['polygon']))) for r in rooms})
        assert euclidean==len(orbits)
        results.append({'sources':src,'corners':n,'rooms':len(rooms),'types':len(orbits),'euclidean_congruence_types':euclidean,'group_order':len(group),'orbit_sizes':dict(Counter(orbits.values())),'T_M_f':dict(Counter(str((r['T'],len(r['M']),len(r['f']))) for r in rooms))})
    return {'dataset':stem,'rooms_verified':len(rows),'exact_geometry_passed':True,'groups':results},rows

def check_completed_summary(summary, rows, mode, amax, budget, nmax):
    """Reject missing/duplicated displacements and inconsistent saved counts.

    A summary without the explicit complete/nmin fields is accepted only when
    every required pair occurs exactly once and all of the recorded counts
    agree with the independently verified room coordinates.
    """
    expected=[(2*a,2*b) for a in range(1,amax+1) for b in range(a+1)]
    assert summary['mode']==mode and summary['one_source'] is False
    assert summary['budget']==budget and summary['nmax']==nmax
    assert summary.get('nmin',0)==0 and summary.get('complete',True) is True
    assert summary['pairs']==len(expected)==len(summary['records'])
    actual=[tuple(r['pair']) for r in summary['records']]
    assert len(set(actual))==len(actual) and set(actual)==set(expected)
    by_pair=defaultdict(list)
    for r in rows:
        assert r['mode']==mode and r['sources'][0]==[0,0]
        assert r['T']<=budget and 0<=r['n']<=nmax
        by_pair[tuple(r['sources'][1])].append(r)
    assert set(by_pair)<=set(expected)
    for rec in summary['records']:
        pair=tuple(rec['pair']); src=((0,0),pair); group=symmetries(src)
        assert rec['group_order']==len(group)
        assert isinstance(rec['stats']['visited'],int) and rec['stats']['visited']>=1
        grouped=defaultdict(list)
        for r in by_pair[pair]:grouped[r['n']].append(r)
        assert set(rec['counts'])=={str(n) for n in grouped}
        for n, rr in grouped.items():
            canonical={min(tkey([[f(tuple(v)) for v in t] for t in r['tiles']]) for f in group) for r in rr}
            assert rec['counts'][str(n)]=={'rooms':len(rr),'types':len(canonical),
                'T':{str(k):v for k,v in Counter(r['T'] for r in rr).items()}}
    return len(expected)

def check_catalogue_ids(all_rows):
    """Tie every catalogue identifier to the verified coordinates."""
    actual=json.loads((HERE.parents[1]/'data/hole_free_catalogue.json').read_text(encoding='utf-8'))['rooms']
    expected=[]
    for mode,n,prefix in [('tri',24,'T24'),('tri',25,'T25'),('square',34,'S34')]:
        groups=defaultdict(list)
        for r in all_rows:
            if r['mode']==mode and r['n']==n:groups[tuple(r['sources'][1])].append(r)
        index=0
        for pair,rows in sorted(groups.items()):
            fs=symmetries(tuple(map(tuple,rows[0]['sources'])))
            bykey={tkey(r['tiles']):r for r in rows};orbits=defaultdict(list)
            for r in rows:
                key=min(tkey([[f(tuple(v)) for v in t] for t in r['tiles']]) for f in fs)
                orbits[key].append(r)
            for key,orbit in sorted(orbits.items()):
                index+=1;r=bykey[key]
                expected.append({'id':f'{prefix}-{index:03d}','mode':mode,'corners':n,
                    'sources':r['sources'],'polygon':r['polygon'],'tiles':r['tiles'],'T':r['T'],
                    'interior_A_points':r['M'],'flat_A_points':r['f'],'orbit_size':len(orbit),
                    'corner_signature':r['signature']})
    assert len(actual)==len(expected)==115
    assert actual==expected, 'Catalogue IDs or coordinates differ from the verified census.'
    return {'verified_ids':115,'counts':{'T24':12,'T25':89,'S34':14},'exact_coordinate_match':True}

def main():
    report={'description':'Exact integer checks of the completed census: geometry, tiles, symmetry orbits, search summaries and catalogue identifiers.','datasets':[],'searches':[]}
    all_rows=[]
    for stem in ['tri_two_T28_n25','square_two_T22_n34']:
        out,rows=check(HERE,stem);report['datasets'].append(out)
        s=json.loads((HERE/(stem+'_summary.json')).read_text())
        check_completed_summary(s,rows,*('tri',11,28,25) if stem.startswith('tri') else ('square',7,22,34))
        all_rows.extend(rows)
        report['searches'].append({'dataset':stem,'displacements_completed':s['pairs'],'seconds':s['seconds'],'completed':True})
    ind=json.loads((HERE/'enumeration_cap21.json').read_text())
    assert ind['complete'] is True and ind['best_corners']==34 and ind['optimal_shape_count']==14
    assert ind['cell_budget']==21 and ind['processed_states']==ind['stable_states']
    assert len(ind['optimal_shapes'])==14
    report['independent_square_search']={k:ind[k] for k in ('cell_budget','complete','processed_states','stable_states','closure_states','seconds','best_corners','optimal_shape_count')}
    def shape(tiles):
        choices=[]
        for swap,sx,sy in itertools.product((0,1),(-1,1),(-1,1)):
            ts=[[(sx*v[swap],sy*v[1-swap]) for v in t] for t in tiles]
            xmin=min(x for t in ts for x,y in t);ymin=min(y for t in ts for x,y in t)
            choices.append(tkey([[(x-xmin,y-ymin) for x,y in t] for t in ts]))
        return min(choices)
    a={shape([[(x,y),(x+1,y),(x+1,y+1),(x,y+1)] for x,y in r['cells']]) for r in ind['optimal_shapes']}
    b={shape(r['tiles']) for r in all_rows if r['mode']=='square'}
    assert len(a)==len(b)==14 and a==b
    report['independent_square_search']['exact_shapes_match_pair_search']=True
    assert len(all_rows)==396
    report['catalogue_id_validation']=check_catalogue_ids(all_rows)
    report['source_sha256']={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in [HERE/'room_search.py',HERE/'room_search_shared_grid.py',HERE/'enumerate_orthogonal.py',Path(__file__)]}
    (HERE/'exact_validation.json').write_text(json.dumps(report,indent=2))
    print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/code/minimum27/check_27gons.py <==
#!/usr/bin/env python3
"""Independent check of the rooms listed by enumerate27.js, and their types.

Coordinates (u,v) denote the point (sqrt(3)u/2, v/2). For every room the
script checks with integer arithmetic that the boundary is a simple polygon
whose sides lie on mirror lines of K, that every C-point of the closed room
is a corner, and that the interior A-points are exactly the two sources. Types
are counted up to congruence with a complete invariant: the cyclic sequence
of squared distances 3du^2 + dv^2 between all pairs of corners.
Standard library only. Usage: python check_27gons.py
"""
import json
from pathlib import Path
from fractions import Fraction as F
from collections import Counter
HERE=Path(__file__).resolve().parent
D=json.load(open(HERE/'rooms27_cap27.json'))
DIRS={(1,0),(1,3),(-1,3),(0,1),(1,1),(-1,1)}
def prim(d):
    import math
    g=math.gcd(abs(d[0]),abs(d[1])); return (d[0]//g,d[1]//g)
def isA(p): # Lambda_A = {(4m+2n,6n)}
    u,v=p
    if v%6: return False
    n=v//6; return (u-2*n)%4==0
def isC(p): # half-lattice minus lattice: (2m+n,3n)
    u,v=p
    if v%3: return False
    n=v//3; return (u-n)%2==0 and not isA(p)
def cross(a,b,c): return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def on(p,a,b): return cross(a,b,p)==0 and min(a[0],b[0])<=p[0]<=max(a[0],b[0]) and min(a[1],b[1])<=p[1]<=max(a[1],b[1])
def inside(p,V):
    if any(on(p,a,b) for a,b in zip(V,V[1:]+V[:1])): return 0
    w=0
    for a,b in zip(V,V[1:]+V[:1]):
        if a[1]<=p[1]<b[1] and cross(a,b,p)>0: w+=1
        elif b[1]<=p[1]<a[1] and cross(a,b,p)<0: w-=1
    return 1 if w else -1
def inter(a,b,c,d):
    q=[cross(a,b,c),cross(a,b,d),cross(c,d,a),cross(c,d,b)]
    return (q[0]*q[1]<0 and q[2]*q[3]<0) or on(c,a,b) or on(d,a,b) or on(a,c,d) or on(b,c,d)
def mirror_line(a, b):
    # Test reflection of an affine basis of the A lattice.
    du, dv = b[0] - a[0], b[1] - a[1]
    den = 3*du*du + dv*dv
    for u, v in [(0, 0), (4, 0), (2, 6)]:
        t = F(3*(u-a[0])*du + (v-a[1])*dv, den)
        ru = 2*(a[0] + t*du) - u
        rv = 2*(a[1] + t*dv) - v
        n = rv / 6
        m = (ru - 2*n) / 4
        if n.denominator != 1 or m.denominator != 1:
            return False
    return True
def check(V,Q):
    n=len(V); V=[tuple(p) for p in V]
    assert len(set(V))==n
    for i in range(n):
        a,b=V[i],V[(i+1)%n]; d=prim((b[0]-a[0],b[1]-a[1]))
        assert d in DIRS or (-d[0],-d[1]) in DIRS, ('edge direction',a,b)
        assert mirror_line(a, b), ('invalid mirror line', a, b)
        assert cross(V[i-1],a,b)!=0
        for j in range(i+2,n):
            if i==0 and j==n-1: continue
            assert not inter(a,b,V[j],V[(j+1)%n]), ('not simple',i,j)
    a2=sum(p[0]*q[1]-p[1]*q[0] for p,q in zip(V,V[1:]+V[:1])); assert a2>0
    us=[p[0] for p in V]; vs=[p[1] for p in V]
    As=[];bad=[]
    for u in range(min(us),max(us)+1):
        for v in range(min(vs),max(vs)+1):
            p=(u,v); s=inside(p,V)
            if s==1 and isA(p): As.append(p)
            if s>=0 and isC(p) and p not in V: bad.append(p)
    assert not bad, ('C-point not a corner',bad)
    assert sorted(As)==sorted([(0,0),Q]), As
    return a2
def sig(V):
    n=len(V); best=None
    for st in range(n):
        for s in (1,-1):
            w=[V[(st+s*i)%n] for i in range(n)]
            t=tuple(3*(a[0]-b[0])**2+(a[1]-b[1])**2 for i,a in enumerate(w) for b in w[i+1:])
            if best is None or t<best: best=t
    return best
allrooms=[]
for P in D['pairs']:
    m,nn=P['pair']; Q=(4*m+2*nn,6*nn)
    for r in P['rooms']:
        a2 = check(r['boundary'], Q)
        assert len(r['boundary']) == r['corners'] == 27
        assert a2 == 4*r['tiles'] and r['tiles'] == 42, (
            'tile count versus polygon area', a2, r['tiles']
        )
        allrooms.append((tuple(P['pair']), r))
types={}
for pair,r in allrooms: types.setdefault(sig([tuple(p) for p in r['boundary']]),[]).append(r)
print('rooms verified:',len(allrooms),'| congruence types:',len(types))
print('orbit sizes:',sorted(Counter(len(v) for v in types.values()).items()))
print('tiles per type:',sorted(Counter(v[0]['tiles'] for v in types.values()).items()))
print('reflex C per type:',sorted(Counter(v[0]['reflex_C'] for v in types.values()).items()))
assert len(allrooms)==50 and len(types)==15
assert all(r['corners']==27 for p,r in allrooms)
(HERE/'rooms27_types.json').write_text(json.dumps({'rooms':len(allrooms),'types':len(types),'orbit_sizes':dict(Counter(len(v) for v in types.values())),'representatives':[{'boundary':v[0]['boundary'],'rooms':len(v),'tiles':v[0]['tiles']} for k,v in sorted(types.items())]},indent=1)+'\n')


==> anc/code/minimum27/enumerate27.js <==
// All rooms with 27 sides in the class of Theorem 7.2 (Node.js, no dependencies).
// A room with N <= 27 sides has at most r <= 15 corners of angle 270 degrees,
// so besides the twelve cells around the two sources at most three further
// cells have three tiles, |PQ| <= 6 sqrt(3), and Q - P = m(4,0) + n(2,6) with
// (m,n) in {(1,1),(2,0),(2,1),(3,0)} after a symmetry of K (proof of Theorem 7.2).
// For each pair and each connected set of at most 15 three-tile cells the
// exhaustive search of verify_minimum.js lists every room with <= 27 corners.
function makePatch(radius) {
 const key=p=>p.join(","),norm=(m,n)=>Math.max(Math.abs(m),Math.abs(n),Math.abs(m+n)),lattice=(m,n)=>[4*m+2*n,6*n];
 let full=[],tiles=[];
 for(let m=-radius-2;m<=radius+1;m++)for(let n=-radius-2;n<=radius+1;n++)for(const ind of [[[m,n],[m+1,n],[m,n+1]],[[m+1,n+1],[m,n+1],[m+1,n]]]){
  const a=ind.map(p=>lattice(...p)),b=[0,1].map(k=>a.reduce((s,p)=>s+p[k],0)/3);
  for(let i=0;i<3;i++){const c=[0,1].map(k=>(a[i][k]+a[(i+1)%3][k])/2);for(const p of [a[i],a[(i+1)%3]]) {const t=[p,b,c];full.push(t);if(ind.every(p=>norm(...p)<=radius))tiles.push(t);}}
 }
 const tkey=t=>t.map(key).join(";"),ids=new Map(tiles.map((t,i)=>[tkey(t),i])),inc=new Map();
 for(const t of full)for(let k=0;k<3;k++){const p=t[k],v=inc.get(key(p))??{p,kind:k,ts:[]};v.ts.push(t);inc.set(key(p),v);}
 let verts=[],vindex=new Map();
 for(const t of tiles)for(const p of t)if(!vindex.has(key(p))){vindex.set(key(p),verts.length);verts.push(inc.get(key(p)));}
 for(const v of verts){
  v.ts.sort((t,s)=>{
   const v1=[0,1].map(k=>t.reduce((z,q)=>z+q[k]-v.p[k],0));
   const v2=[0,1].map(k=>s.reduce((z,q)=>z+q[k]-v.p[k],0));
   const h1=+(v1[1]<0||(v1[1]===0&&v1[0]<0)),h2=+(v2[1]<0||(v2[1]===0&&v2[0]<0));
   return h1-h2||-Math.sign(v1[0]*v2[1]-v1[1]*v2[0]);
  });
  v.tids=v.ts.map(t=>ids.get(tkey(t))??-1);v.domain=v.tids.reduce((m,id,k)=>m|(id>=0?1<<k:0),0);v.allowed=[];
  for(let mask=0;mask<(1<<v.ts.length);mask++){
   if(mask&~v.domain)continue;
   const n=mask.toString(2).replace(/0/g,"").length,d=v.ts.length,tr=Array.from({length:d},(_,k)=>((mask>>k)&1)!==((mask>>((k+1)%d))&1)).filter(Boolean).length;
   if(n===0||(v.kind!==2&&n===d)||(tr===2&&(v.kind!==2||n!==2)))v.allowed.push(mask);
  }
  delete v.ts;
 }
 return {radius,tiles,verts,tverts:tiles.map(t=>t.map(p=>vindex.get(key(p))))};
}
function solveReflexSet(patch,graphEntries,config,pair,opts={}) {
 const start=Date.now(),cap=opts.cap??26,limit=opts.seconds??25,maxNodes=opts.maxNodes??1000000;
 const pop=m=>{let n=0;while(m){m&=m-1;n++}return n;};
 const graph=new Map(graphEntries),R=new Set(config),allowedC=new Set(config);
 for(const c of R)for(const d of graph.get(c)??[])allowedC.add(d);
 const globalIds=patch.tiles.map((t,i)=>[t,i]).filter(([t])=>allowedC.has(t[2].join(","))).map(([,i])=>i);
 const idMap=new Map(globalIds.map((id,i)=>[id,i])),N=globalIds.length;
 const vertexIds=[...new Set(globalIds.flatMap(id=>patch.tverts[id]))];
 const constraints=vertexIds.map(j=>{
  const v=patch.verts[j],scope=v.tids.map(i=>idMap.get(i)??-1),domain=scope.reduce((s,i,k)=>s|(i>=0?1<<k:0),0);
  const rows=v.allowed.filter(m=>!(m&~domain)&&(v.kind!==2||(R.has(v.p.join(","))?pop(m)===3:pop(m)<=1)));
  return {p:v.p,kind:v.kind,reflex:R.has(v.p.join(",")),scope,rows,cache:new Map()};
 });
 const incident=Array.from({length:N},()=>[]);
 constraints.forEach((c,j)=>c.scope.forEach(i=>{if(i>=0)incident[i].push(j);}));
 const state=new Int8Array(N),sources=[[0,0],[4*pair[0]+2*pair[1],6*pair[1]]];
 for(const c of constraints)if(c.kind===0&&sources.some(s=>s[0]===c.p[0]&&s[1]===c.p[1]))for(const i of c.scope){if(i<0)return {error:"patch boundary"};state[i]=1;}
 function domain(j,vals) {
  const c=constraints[j];let yes=0,no=0;
  c.scope.forEach((i,k)=>{if(i<0||vals[i]===-1)no|=1<<k;else if(vals[i]===1)yes|=1<<k;});
  const key=yes+(no<<c.scope.length);let d=c.cache.get(key);if(d)return d;
  const rows=c.rows.filter(m=>(m&yes)===yes&&!(m&no));
  let and=(1<<c.scope.length)-1,or=0,mincost=99,minp=99,minturn=99,maxturn=-99;
  for(const m of rows){
   and&=m;or|=m;
   const k=pop(m),isBoundary=k>0&&k<c.scope.length,turn=isBoundary?6-(c.kind===0?1:c.kind===1?2:3)*k:0,cost=turn!==0?1:0;
   mincost=Math.min(mincost,cost);minp=Math.min(minp,5*cost-turn);minturn=Math.min(minturn,turn);maxturn=Math.max(maxturn,turn);
  }
  d={rows,and,or,mincost,minp,minturn,maxturn};c.cache.set(key,d);return d;
 }
 function propagate(vals,initial) {
  const queue=[...initial],queued=new Uint8Array(constraints.length);for(const j of queue)queued[j]=1;
  for(let at=0;at<queue.length;at++){
   const j=queue[at];queued[j]=0;const d=domain(j,vals),c=constraints[j];if(!d.rows.length)return false;
   for(let k=0;k<c.scope.length;k++){
    const i=c.scope[k];if(i<0||vals[i])continue;
    const bit=1<<k,value=d.and&bit?1:!(d.or&bit)?-1:0;
    if(value){vals[i]=value;for(const h of incident[i])if(!queued[h]){queued[h]=1;queue.push(h);}}
   }
  }
  return true;
 }
 function geometry(vals) {
  const edges=new Map(),chosen=[];
  for(let i=0;i<N;i++)if(vals[i]===1){
   const gid=globalIds[i];chosen.push(gid);let t=patch.tiles[gid];
   if((t[1][0]-t[0][0])*(t[2][1]-t[0][1])-(t[1][1]-t[0][1])*(t[2][0]-t[0][0])<0)t=[...t].reverse();
   for(let k=0;k<3;k++){const a=t[k],b=t[(k+1)%3],key=[a.join(","),b.join(",")].sort().join(";");if(edges.has(key))edges.delete(key);else edges.set(key,[a,b]);}
  }
  const next=new Map([...edges.values()].map(([a,b])=>[a.join(","),b])),loops=[],areas=[];
  if(next.size!==edges.size)return null;
  while(next.size){
   const start=next.keys().next().value;let curr=start,loop=[];
   do{loop.push(curr.split(",").map(Number));const b=next.get(curr);if(!b)return null;next.delete(curr);curr=b.join(",");}while(curr!==start);
   areas.push(loop.reduce((s,a,i)=>s+a[0]*loop[(i+1)%loop.length][1]-a[1]*loop[(i+1)%loop.length][0],0));
   loops.push(loop.filter((b,i)=>{const a=loop[(i+loop.length-1)%loop.length],c=loop[(i+1)%loop.length];return (b[0]-a[0])*(c[1]-b[1])!==(b[1]-a[1])*(c[0]-b[0]);}));
  }
  if(loops.length!==1||areas[0]<=0)return null;
  return {corners:loops[0].length,boundary:loops[0],selected:chosen,area:chosen.length,sources,source_pair:pair,reflex_C:config};
 }
 let nodes=0,pruned=0,leaves=0,found=null,truncated=false;
 function dfs(vals,changed){
  if(++nodes>maxNodes||(nodes%1000===0&&(Date.now()-start)/1000>limit)){truncated=true;return}
  if(!propagate(vals,changed)){pruned++;return;}
  let lower=0,pbound=0,minturn=0,maxturn=0,best=-1,score=Infinity;
  for(let j=0;j<constraints.length;j++){
   const d=domain(j,vals),c=constraints[j];
   lower+=d.mincost;pbound+=d.minp;minturn+=d.minturn;maxturn+=d.maxturn;
   if(c.kind===2&&d.rows.length>1){
    const s=d.rows.length+(c.reflex?0:10);
    if(s<score){score=s;best=j;}
   }
  }
  if(lower>cap||pbound+12>5*cap||minturn>12||maxturn<12){pruned++;return;}
  if(best===-1){
   leaves++;const g=geometry(vals);if(g&&g.corners<=cap){if(opts.all){(found??=[]).push(g);}else found=g;}return;
  }
  const c=constraints[best],d=domain(best,vals);
  for(const row of d.rows){
   const next=vals.slice(),changed=[];
   for(let k=0;k<c.scope.length;k++){
    const i=c.scope[k];if(i>=0&&!next[i]){next[i]=row&(1<<k)?1:-1;changed.push(...incident[i]);}
   }
   dfs(next,changed);if((found&&!opts.all)||truncated)return;
  }
 }
 dfs(state,Array.from({length:constraints.length},(_,i)=>i));
 return {pair,reflex_C_count:R.size,reflex_C:config,cap,variables:N,constraints:constraints.length,nodes,pruned,leaves,found,truncated,seconds:(Date.now()-start)/1000};
}


const fs=require("node:fs"),assert=require("node:assert/strict");
const RADIUS=+(process.argv[2]||9), CAP=+(process.argv[3]||27), EXTRA=+(process.argv[4]||3);
const patch=makePatch(RADIUS),edges=new Map(),graph=new Map();
for(let i=0;i<patch.tiles.length;i++){
 const t=patch.tiles[i],k=t.slice(0,2).map(q=>q.join(",")).join(";");
 if(edges.has(k)){
  const c=patch.tiles[edges.get(k)][2].join(","),d=t[2].join(",");
  if(!graph.has(c))graph.set(c,new Set());if(!graph.has(d))graph.set(d,new Set());
  graph.get(c).add(d);graph.get(d).add(c);
 }else edges.set(k,i);
}
const graphEntries=[...graph].map(([k,s])=>[k,[...s]]);
const vertexByKey=new Map(patch.verts.map(v=>[v.p.join(','),v]));
function infiniteNeighbors(key){
 const [u,v]=key.split(',').map(Number);
 const isC=(x,y)=>{const n=y/3,m=(x-n)/2;return Number.isInteger(m)&&Number.isInteger(n)&&!(m%2===0&&n%2===0);};
 return [[2,0],[-2,0],[1,3],[-1,-3],[-1,3],[1,-3]].map(([a,b])=>[u+a,v+b]).filter(([x,y])=>isC(x,y)).map(p=>p.join(','));
}
function complete(c){const v=vertexByKey.get(c);return v&&v.kind===2&&v.tids.length===4&&!v.tids.includes(-1);}
function ring(m,n){
 const v=patch.verts.find(v=>v.kind===0&&v.p[0]===4*m+2*n&&v.p[1]===6*n);
 assert(v&&!v.tids.includes(-1));
 return [...new Set(v.tids.map(i=>patch.tiles[i][2].join(",")))];
}
function configs(pair){
 const required=[...new Set([...ring(0,0),...ring(...pair)])],U=new Set(required),near=new Set(required);
 assert.equal(required.length,12);
 for(let i=0;i<EXTRA;i++)for(const c of [...near])for(const d of infiniteNeighbors(c))near.add(d);
 for(const c of near){assert.deepEqual([...(graph.get(c)||[])].sort(),infiniteNeighbors(c).sort());assert(complete(c));
   for(const d of infiniteNeighbors(c))assert(complete(d));}
 const possible=[...near].filter(c=>!U.has(c)),sets=[];
 function connected(S){const seen=new Set([required[0]]),queue=[required[0]];
  for(let i=0;i<queue.length;i++)for(const c of graph.get(queue[i])||[])if(S.has(c)&&!seen.has(c)){seen.add(c);queue.push(c);}
  return seen.size===S.size;}
 function rec(start,extras){
  const S=new Set([...required,...extras]);if(connected(S))sets.push([...required,...extras]);
  if(extras.length===EXTRA)return;
  for(let i=start;i<possible.length;i++)rec(i+1,[...extras,possible[i]]);
 }
 rec(0,[]);
 return {pair,required,sets};
}
const pairs=[[1,1],[2,0],[2,1],[3,0]];
const out={radius:RADIUS,cap:CAP,extra:EXTRA,pairs:[]};let total=0;
for(const pair of pairs){
 const cfg=configs(pair);let rooms=[],nodes=0;
 for(const set of cfg.sets){
  const r=solveReflexSet(patch,graphEntries,set,pair,{cap:CAP,seconds:3600,maxNodes:1e9,all:true});
  assert(!r.truncated&&!r.error);nodes+=r.nodes;
  for(const g of r.found||[])rooms.push({corners:g.corners,boundary:g.boundary,tiles:g.selected.length,reflex_C:set.length});
 }
 total+=rooms.length;
 out.pairs.push({pair,configurations:cfg.sets.length,nodes,rooms});
 console.log(JSON.stringify({pair,configurations:cfg.sets.length,nodes,rooms:rooms.length,byCorners:rooms.reduce((m,r)=>(m[r.corners]=(m[r.corners]||0)+1,m),{})}));
}
fs.writeFileSync(require("node:path").join(__dirname,`rooms27_cap${CAP}.json`),JSON.stringify(out));
console.log('total',total);


==> anc/code/minimum27/example27/example.json <==
{
  "coordinate_convention": "(u,v) denotes the Cartesian point (sqrt(3)*u/2,v/2). The small right triangle has short leg 1.",
  "boundary": [
    [
      1,
      -3
    ],
    [
      -2,
      -6
    ],
    [
      -1,
      -3
    ],
    [
      -4,
      0
    ],
    [
      -2,
      0
    ],
    [
      -2,
      2
    ],
    [
      -1,
      3
    ],
    [
      -2,
      6
    ],
    [
      1,
      3
    ],
    [
      2,
      6
    ],
    [
      2,
      0
    ],
    [
      6,
      0
    ],
    [
      6,
      6
    ],
    [
      7,
      3
    ],
    [
      10,
      6
    ],
    [
      9,
      3
    ],
    [
      12,
      0
    ],
    [
      10,
      0
    ],
    [
      10,
      -2
    ],
    [
      9,
      -3
    ],
    [
      10,
      -6
    ],
    [
      7,
      -3
    ],
    [
      6,
      -6
    ],
    [
      5,
      -3
    ],
    [
      4,
      -4
    ],
    [
      3,
      -3
    ],
    [
      2,
      -6
    ]
  ],
  "sources": [
    [
      0,
      0
    ],
    [
      8,
      0
    ]
  ],
  "tiles_ABC": [
    [
      [
        0,
        0
      ],
      [
        0,
        -4
      ],
      [
        1,
        -3
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        0,
        -4
      ],
      [
        -1,
        -3
      ]
    ],
    [
      [
        -2,
        -6
      ],
      [
        0,
        -4
      ],
      [
        -1,
        -3
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -2,
        -2
      ],
      [
        -1,
        -3
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -2,
        -2
      ],
      [
        -2,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -2,
        -2
      ],
      [
        -2,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -2,
        2
      ],
      [
        -1,
        3
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -2,
        2
      ],
      [
        -2,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        4,
        -4
      ],
      [
        5,
        -3
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        4,
        -4
      ],
      [
        3,
        -3
      ]
    ],
    [
      [
        2,
        -6
      ],
      [
        2,
        -2
      ],
      [
        3,
        -3
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        2,
        -2
      ],
      [
        3,
        -3
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        2,
        -2
      ],
      [
        2,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        2,
        -2
      ],
      [
        2,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        2,
        -2
      ],
      [
        1,
        -3
      ]
    ],
    [
      [
        2,
        -6
      ],
      [
        2,
        -2
      ],
      [
        1,
        -3
      ]
    ],
    [
      [
        2,
        6
      ],
      [
        2,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        2,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        2,
        2
      ],
      [
        2,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        0,
        4
      ],
      [
        1,
        3
      ]
    ],
    [
      [
        -2,
        6
      ],
      [
        0,
        4
      ],
      [
        -1,
        3
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        0,
        4
      ],
      [
        -1,
        3
      ]
    ],
    [
      [
        10,
        -6
      ],
      [
        8,
        -4
      ],
      [
        9,
        -3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        8,
        -4
      ],
      [
        9,
        -3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        8,
        -4
      ],
      [
        7,
        -3
      ]
    ],
    [
      [
        6,
        -6
      ],
      [
        6,
        -2
      ],
      [
        7,
        -3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        6,
        -2
      ],
      [
        7,
        -3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        6,
        -2
      ],
      [
        6,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        6,
        -2
      ],
      [
        6,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        6,
        -2
      ],
      [
        5,
        -3
      ]
    ],
    [
      [
        6,
        -6
      ],
      [
        6,
        -2
      ],
      [
        5,
        -3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        6,
        2
      ],
      [
        7,
        3
      ]
    ],
    [
      [
        6,
        6
      ],
      [
        6,
        2
      ],
      [
        7,
        3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        6,
        2
      ],
      [
        6,
        0
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        10,
        -2
      ],
      [
        10,
        0
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        10,
        -2
      ],
      [
        9,
        -3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        10,
        2
      ],
      [
        9,
        3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        10,
        2
      ],
      [
        10,
        0
      ]
    ],
    [
      [
        12,
        0
      ],
      [
        10,
        2
      ],
      [
        10,
        0
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        8,
        4
      ],
      [
        9,
        3
      ]
    ],
    [
      [
        10,
        6
      ],
      [
        8,
        4
      ],
      [
        9,
        3
      ]
    ],
    [
      [
        8,
        0
      ],
      [
        8,
        4
      ],
      [
        7,
        3
      ]
    ]
  ],
  "interior_B": [
    [
      2,
      -2
    ],
    [
      6,
      -2
    ]
  ],
  "C_corners": [
    [
      9,
      -3
    ],
    [
      10,
      0
    ],
    [
      7,
      -3
    ],
    [
      9,
      3
    ],
    [
      5,
      -3
    ],
    [
      6,
      0
    ],
    [
      7,
      3
    ],
    [
      3,
      -3
    ],
    [
      1,
      -3
    ],
    [
      2,
      0
    ],
    [
      -1,
      -3
    ],
    [
      1,
      3
    ],
    [
      -2,
      0
    ],
    [
      -1,
      3
    ]
  ],
  "flat_B": [
    [
      0,
      -4
    ],
    [
      -2,
      -2
    ],
    [
      2,
      2
    ],
    [
      0,
      4
    ],
    [
      8,
      -4
    ],
    [
      6,
      2
    ],
    [
      10,
      2
    ],
    [
      8,
      4
    ]
  ]
}

==> anc/code/minimum27/example27/verify_example.py <==
"""Exact, standalone check of the 27-gon in example.json (Python stdlib only).

An integer pair (u,v) denotes the CARTESIAN point (sqrt(3)*u/2, v/2).
The Euclidean metric is therefore (3*du**2 + dv**2)/4.
The conclusion for all light rays uses the blocking lemma of the paper.
"""
from collections import defaultdict, Counter
from fractions import Fraction as F
from pathlib import Path
import json
import math


def sub(a, b):
    return tuple(x-y for x, y in zip(a, b))


def dot(a, b):
    return 3*a[0]*b[0]+a[1]*b[1]


def orient(a, b, c):
    u, v = sub(b, a), sub(c, a)
    return u[0]*v[1]-u[1]*v[0]


def on(p, a, b):
    return orient(a, b, p) == 0 and dot(sub(p, a), sub(p, b)) <= 0


def intersect(a, b, c, d):
    x, y, z, w = orient(a, b, c), orient(a, b, d), orient(c, d, a), orient(c, d, b)
    return (x*y < 0 and z*w < 0) or any((on(c, a, b), on(d, a, b), on(a, c, d), on(b, c, d)))


def reflect(p, a, b):
    e = sub(b, a)
    t = F(dot(sub(p, a), e), dot(e, e))
    return tuple(2*(a[k]+t*e[k])-p[k] for k in (0, 1))


def a_coords(p):
    # A-lattice basis (4,0),(2,6), i.e. (2sqrt(3),0),(sqrt(3),3).
    return F(3*p[0]-p[1], 12), F(p[1], 6)


def is_A(p):
    return all(t.denominator == 1 for t in a_coords(p))


def is_C(p):
    q = a_coords(p)
    return all((2*t).denominator == 1 for t in q) and not is_A(p)


def main():
    data = json.loads((Path(__file__).parent/'example.json').read_text())
    V = [tuple(p) for p in data['boundary']]
    E = list(zip(V, V[1:]+V[:1]))
    assert len(V) == len(set(V)) == 27
    for i, (a, b) in enumerate(E):
        assert orient(V[i-1], a, b) != 0
        for j, (c, d) in enumerate(E):
            if j > i and j-i not in (1, len(V)-1):
                assert not intersect(a, b, c, d), (i, j)

    def closed(p):
        return any(on(p, a, b) for a, b in E) or winding(p) != 0

    def winding(p):
        return sum(1 if a[1] <= p[1] < b[1] and orient(a, b, p) > 0 else
                   -1 if b[1] <= p[1] < a[1] and orient(a, b, p) < 0 else 0 for a, b in E)

    # Check every actual wall, independently of tile labels and group theory.
    for a, b in E:
        t = reflect((0, 0), a, b)
        assert is_A(t)
        cols = [a_coords(sub(reflect(e, a, b), t)) for e in ((4, 0), (2, 6))]
        assert all(z.denominator == 1 for col in cols for z in col)
        assert cols[0][0]*cols[1][1]-cols[1][0]*cols[0][1] == -1
        # Integer affine automorphisms of Lambda preserve (Lambda/2) minus Lambda.

    # Exact bounded enumeration of the entire C set in the closed polygon.
    uv = [tuple(2*t for t in a_coords(p)) for p in V]
    blockers = set()
    for m in range(math.floor(min(p[0] for p in uv)), math.ceil(max(p[0] for p in uv))+1):
        for n in range(math.floor(min(p[1] for p in uv)), math.ceil(max(p[1] for p in uv))+1):
            if m % 2 == n % 2 == 0:
                continue
            p = (2*m+n, 3*n)
            if closed(p):
                assert p in V, ('C point is not a corner', p)
                blockers.add(p)
    assert len(blockers) == 14

    for p in map(tuple, data['sources']):
        assert is_A(p) and winding(p) and not any(on(p, a, b) for a, b in E)

    # Independently verify the tile geometry and all A/B/C labels.
    T = [[tuple(p) for p in t] for t in data['tiles_ABC']]
    incidence = defaultdict(list)
    for i, t in enumerate(T):
        A, B, C = t
        assert is_A(A) and is_C(C)
        assert any(z.denominator != 1 for z in (2*q for q in a_coords(B)))
        assert [dot(sub(X, Y), sub(X, Y)) for X, Y in ((A, B), (A, C), (B, C))] == [16, 12, 4]
        for k, p in enumerate(t):
            incidence[p].append((30, 60, 90)[k])
        for s in T[:i]:
            # A separating edge is necessary and sufficient for convex polygons.
            separated = False
            for r, q in ((t, s), (s, t)):
                sign = 1 if orient(*r) > 0 else -1
                separated |= any(all(sign*orient(r[k], r[(k+1)%3], p) <= 0 for p in q) for k in range(3))
            assert separated
    tile_edges = Counter(frozenset((t[k], t[(k+1)%3])) for t in T for k in range(3))
    assert all(k in (1, 2) for k in tile_edges.values())
    boundary_edges = [tuple(e) for e, count in tile_edges.items() if count == 1]
    for p, q in boundary_edges:
        assert any(on(p, a, b) and on(q, a, b) for a, b in E)
    assert sum(abs(orient(*t)) for t in T) == abs(sum(a[0]*b[1]-a[1]*b[0] for a, b in E))
    angles = Counter(sum(incidence[p]) for p in V)
    assert angles == {270: 14, 30: 8, 120: 3, 60: 2}
    assert all(sum(incidence[p]) == 270 for p in blockers)
    Bs = {t[1] for t in T}
    interior_B = sorted(p for p in Bs if winding(p) and not any(on(p, a, b) for a, b in E))
    flat_B = sorted(p for p in Bs if p not in V and any(on(p, a, b) for a, b in E))
    assert interior_B == [(2, -2), (6, -2)]
    assert len(flat_B) == 8
    assert all(sum(incidence[p]) == 360 for p in interior_B)
    assert all(sum(incidence[p]) == 360 for p in map(tuple, data['sources']))
    print(json.dumps({
        'passed': True, 'arithmetic': 'integers and exact fractions',
        'simple_polygon_corners': len(V), 'holes': 0, 'triangles': len(T),
        'wall_reflections_preserve_A_and_C': True,
        'C_points_in_closed_room': len(blockers), 'all_C_are_270_degree_corners': True,
        'interior_B_encoded': interior_B, 'flat_boundary_B_count': len(flat_B),
        'sources_encoded': data['sources'],
        'conclusion': 'Together with the unfolding lemma: no finite ordinary reflecting path joins the sources.',
    }, indent=2))


if __name__ == '__main__':
    main()


==> anc/code/minimum27/finite_cases.json <==
{
  "patch": {
    "radius": 6,
    "tiles": [
      [
        [
          -20,
          0
        ],
        [
          -22,
          -2
        ],
        [
          -22,
          0
        ]
      ],
      [
        [
          -24,
          0
        ],
        [
          -22,
          -2
        ],
        [
          -22,
          0
        ]
      ],
      [
        [
          -24,
          0
        ],
        [
          -22,
          -2
        ],
        [
          -23,
          -3
        ]
      ],
      [
        [
          -22,
          -6
        ],
        [
          -22,
          -2
        ],
        [
          -23,
          -3
        ]
      ],
      [
        [
          -22,
          -6
        ],
        [
          -22,
          -2
        ],
        [
          -21,
          -3
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -22,
          -2
        ],
        [
          -21,
          -3
        ]
      ],
      [
        [
          -24,
          0
        ],
        [
          -22,
          2
        ],
        [
          -22,
          0
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -22,
          2
        ],
        [
          -22,
          0
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -22,
          2
        ],
        [
          -21,
          3
        ]
      ],
      [
        [
          -22,
          6
        ],
        [
          -22,
          2
        ],
        [
          -21,
          3
        ]
      ],
      [
        [
          -22,
          6
        ],
        [
          -22,
          2
        ],
        [
          -23,
          3
        ]
      ],
      [
        [
          -24,
          0
        ],
        [
          -22,
          2
        ],
        [
          -23,
          3
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -20,
          4
        ],
        [
          -20,
          6
        ]
      ],
      [
        [
          -22,
          6
        ],
        [
          -20,
          4
        ],
        [
          -20,
          6
        ]
      ],
      [
        [
          -22,
          6
        ],
        [
          -20,
          4
        ],
        [
          -21,
          3
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -20,
          4
        ],
        [
          -21,
          3
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -20,
          4
        ],
        [
          -19,
          3
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -20,
          4
        ],
        [
          -19,
          3
        ]
      ],
      [
        [
          -22,
          6
        ],
        [
          -20,
          8
        ],
        [
          -20,
          6
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -20,
          8
        ],
        [
          -20,
          6
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -20,
          8
        ],
        [
          -19,
          9
        ]
      ],
      [
        [
          -20,
          12
        ],
        [
          -20,
          8
        ],
        [
          -19,
          9
        ]
      ],
      [
        [
          -20,
          12
        ],
        [
          -20,
          8
        ],
        [
          -21,
          9
        ]
      ],
      [
        [
          -22,
          6
        ],
        [
          -20,
          8
        ],
        [
          -21,
          9
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -18,
          10
        ],
        [
          -18,
          12
        ]
      ],
      [
        [
          -20,
          12
        ],
        [
          -18,
          10
        ],
        [
          -18,
          12
        ]
      ],
      [
        [
          -20,
          12
        ],
        [
          -18,
          10
        ],
        [
          -19,
          9
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -18,
          10
        ],
        [
          -19,
          9
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -18,
          10
        ],
        [
          -17,
          9
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -18,
          10
        ],
        [
          -17,
          9
        ]
      ],
      [
        [
          -20,
          12
        ],
        [
          -18,
          14
        ],
        [
          -18,
          12
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -18,
          14
        ],
        [
          -18,
          12
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -18,
          14
        ],
        [
          -17,
          15
        ]
      ],
      [
        [
          -18,
          18
        ],
        [
          -18,
          14
        ],
        [
          -17,
          15
        ]
      ],
      [
        [
          -18,
          18
        ],
        [
          -18,
          14
        ],
        [
          -19,
          15
        ]
      ],
      [
        [
          -20,
          12
        ],
        [
          -18,
          14
        ],
        [
          -19,
          15
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -16,
          16
        ],
        [
          -16,
          18
        ]
      ],
      [
        [
          -18,
          18
        ],
        [
          -16,
          16
        ],
        [
          -16,
          18
        ]
      ],
      [
        [
          -18,
          18
        ],
        [
          -16,
          16
        ],
        [
          -17,
          15
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -16,
          16
        ],
        [
          -17,
          15
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -16,
          16
        ],
        [
          -15,
          15
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -16,
          16
        ],
        [
          -15,
          15
        ]
      ],
      [
        [
          -18,
          18
        ],
        [
          -16,
          20
        ],
        [
          -16,
          18
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -16,
          20
        ],
        [
          -16,
          18
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -16,
          20
        ],
        [
          -15,
          21
        ]
      ],
      [
        [
          -16,
          24
        ],
        [
          -16,
          20
        ],
        [
          -15,
          21
        ]
      ],
      [
        [
          -16,
          24
        ],
        [
          -16,
          20
        ],
        [
          -17,
          21
        ]
      ],
      [
        [
          -18,
          18
        ],
        [
          -16,
          20
        ],
        [
          -17,
          21
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -14,
          22
        ],
        [
          -14,
          24
        ]
      ],
      [
        [
          -16,
          24
        ],
        [
          -14,
          22
        ],
        [
          -14,
          24
        ]
      ],
      [
        [
          -16,
          24
        ],
        [
          -14,
          22
        ],
        [
          -15,
          21
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -14,
          22
        ],
        [
          -15,
          21
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -14,
          22
        ],
        [
          -13,
          21
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -14,
          22
        ],
        [
          -13,
          21
        ]
      ],
      [
        [
          -16,
          24
        ],
        [
          -14,
          26
        ],
        [
          -14,
          24
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -14,
          26
        ],
        [
          -14,
          24
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -14,
          26
        ],
        [
          -13,
          27
        ]
      ],
      [
        [
          -14,
          30
        ],
        [
          -14,
          26
        ],
        [
          -13,
          27
        ]
      ],
      [
        [
          -14,
          30
        ],
        [
          -14,
          26
        ],
        [
          -15,
          27
        ]
      ],
      [
        [
          -16,
          24
        ],
        [
          -14,
          26
        ],
        [
          -15,
          27
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -12,
          28
        ],
        [
          -12,
          30
        ]
      ],
      [
        [
          -14,
          30
        ],
        [
          -12,
          28
        ],
        [
          -12,
          30
        ]
      ],
      [
        [
          -14,
          30
        ],
        [
          -12,
          28
        ],
        [
          -13,
          27
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -12,
          28
        ],
        [
          -13,
          27
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -12,
          28
        ],
        [
          -11,
          27
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -12,
          28
        ],
        [
          -11,
          27
        ]
      ],
      [
        [
          -14,
          30
        ],
        [
          -12,
          32
        ],
        [
          -12,
          30
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -12,
          32
        ],
        [
          -12,
          30
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -12,
          32
        ],
        [
          -11,
          33
        ]
      ],
      [
        [
          -12,
          36
        ],
        [
          -12,
          32
        ],
        [
          -11,
          33
        ]
      ],
      [
        [
          -12,
          36
        ],
        [
          -12,
          32
        ],
        [
          -13,
          33
        ]
      ],
      [
        [
          -14,
          30
        ],
        [
          -12,
          32
        ],
        [
          -13,
          33
        ]
      ],
      [
        [
          -8,
          36
        ],
        [
          -10,
          34
        ],
        [
          -10,
          36
        ]
      ],
      [
        [
          -12,
          36
        ],
        [
          -10,
          34
        ],
        [
          -10,
          36
        ]
      ],
      [
        [
          -12,
          36
        ],
        [
          -10,
          34
        ],
        [
          -11,
          33
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -10,
          34
        ],
        [
          -11,
          33
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -10,
          34
        ],
        [
          -9,
          33
        ]
      ],
      [
        [
          -8,
          36
        ],
        [
          -10,
          34
        ],
        [
          -9,
          33
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -20,
          -8
        ],
        [
          -20,
          -6
        ]
      ],
      [
        [
          -22,
          -6
        ],
        [
          -20,
          -8
        ],
        [
          -20,
          -6
        ]
      ],
      [
        [
          -22,
          -6
        ],
        [
          -20,
          -8
        ],
        [
          -21,
          -9
        ]
      ],
      [
        [
          -20,
          -12
        ],
        [
          -20,
          -8
        ],
        [
          -21,
          -9
        ]
      ],
      [
        [
          -20,
          -12
        ],
        [
          -20,
          -8
        ],
        [
          -19,
          -9
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -20,
          -8
        ],
        [
          -19,
          -9
        ]
      ],
      [
        [
          -22,
          -6
        ],
        [
          -20,
          -4
        ],
        [
          -20,
          -6
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -20,
          -4
        ],
        [
          -20,
          -6
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -20,
          -4
        ],
        [
          -19,
          -3
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -20,
          -4
        ],
        [
          -19,
          -3
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -20,
          -4
        ],
        [
          -21,
          -3
        ]
      ],
      [
        [
          -22,
          -6
        ],
        [
          -20,
          -4
        ],
        [
          -21,
          -3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -18,
          -2
        ],
        [
          -18,
          0
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -18,
          -2
        ],
        [
          -18,
          0
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -18,
          -2
        ],
        [
          -19,
          -3
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -18,
          -2
        ],
        [
          -19,
          -3
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -18,
          -2
        ],
        [
          -17,
          -3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -18,
          -2
        ],
        [
          -17,
          -3
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -18,
          2
        ],
        [
          -18,
          0
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -18,
          2
        ],
        [
          -18,
          0
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -18,
          2
        ],
        [
          -17,
          3
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -18,
          2
        ],
        [
          -17,
          3
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -18,
          2
        ],
        [
          -19,
          3
        ]
      ],
      [
        [
          -20,
          0
        ],
        [
          -18,
          2
        ],
        [
          -19,
          3
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -16,
          4
        ],
        [
          -16,
          6
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -16,
          4
        ],
        [
          -16,
          6
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -16,
          4
        ],
        [
          -17,
          3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -16,
          4
        ],
        [
          -17,
          3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -16,
          4
        ],
        [
          -15,
          3
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -16,
          4
        ],
        [
          -15,
          3
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -16,
          8
        ],
        [
          -16,
          6
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -16,
          8
        ],
        [
          -16,
          6
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -16,
          8
        ],
        [
          -15,
          9
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -16,
          8
        ],
        [
          -15,
          9
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -16,
          8
        ],
        [
          -17,
          9
        ]
      ],
      [
        [
          -18,
          6
        ],
        [
          -16,
          8
        ],
        [
          -17,
          9
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -14,
          10
        ],
        [
          -14,
          12
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -14,
          10
        ],
        [
          -14,
          12
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -14,
          10
        ],
        [
          -15,
          9
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -14,
          10
        ],
        [
          -15,
          9
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -14,
          10
        ],
        [
          -13,
          9
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -14,
          10
        ],
        [
          -13,
          9
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -14,
          14
        ],
        [
          -14,
          12
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -14,
          14
        ],
        [
          -14,
          12
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -14,
          14
        ],
        [
          -13,
          15
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -14,
          14
        ],
        [
          -13,
          15
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -14,
          14
        ],
        [
          -15,
          15
        ]
      ],
      [
        [
          -16,
          12
        ],
        [
          -14,
          14
        ],
        [
          -15,
          15
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -12,
          16
        ],
        [
          -12,
          18
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -12,
          16
        ],
        [
          -12,
          18
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -12,
          16
        ],
        [
          -13,
          15
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -12,
          16
        ],
        [
          -13,
          15
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -12,
          16
        ],
        [
          -11,
          15
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -12,
          16
        ],
        [
          -11,
          15
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -12,
          20
        ],
        [
          -12,
          18
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -12,
          20
        ],
        [
          -12,
          18
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -12,
          20
        ],
        [
          -11,
          21
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -12,
          20
        ],
        [
          -11,
          21
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -12,
          20
        ],
        [
          -13,
          21
        ]
      ],
      [
        [
          -14,
          18
        ],
        [
          -12,
          20
        ],
        [
          -13,
          21
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -10,
          22
        ],
        [
          -10,
          24
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -10,
          22
        ],
        [
          -10,
          24
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -10,
          22
        ],
        [
          -11,
          21
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -10,
          22
        ],
        [
          -11,
          21
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -10,
          22
        ],
        [
          -9,
          21
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -10,
          22
        ],
        [
          -9,
          21
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -10,
          26
        ],
        [
          -10,
          24
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -10,
          26
        ],
        [
          -10,
          24
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -10,
          26
        ],
        [
          -9,
          27
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -10,
          26
        ],
        [
          -9,
          27
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -10,
          26
        ],
        [
          -11,
          27
        ]
      ],
      [
        [
          -12,
          24
        ],
        [
          -10,
          26
        ],
        [
          -11,
          27
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -8,
          28
        ],
        [
          -8,
          30
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -8,
          28
        ],
        [
          -8,
          30
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -8,
          28
        ],
        [
          -9,
          27
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -8,
          28
        ],
        [
          -9,
          27
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -8,
          28
        ],
        [
          -7,
          27
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -8,
          28
        ],
        [
          -7,
          27
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -8,
          32
        ],
        [
          -8,
          30
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -8,
          32
        ],
        [
          -8,
          30
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -8,
          32
        ],
        [
          -7,
          33
        ]
      ],
      [
        [
          -8,
          36
        ],
        [
          -8,
          32
        ],
        [
          -7,
          33
        ]
      ],
      [
        [
          -8,
          36
        ],
        [
          -8,
          32
        ],
        [
          -9,
          33
        ]
      ],
      [
        [
          -10,
          30
        ],
        [
          -8,
          32
        ],
        [
          -9,
          33
        ]
      ],
      [
        [
          -4,
          36
        ],
        [
          -6,
          34
        ],
        [
          -6,
          36
        ]
      ],
      [
        [
          -8,
          36
        ],
        [
          -6,
          34
        ],
        [
          -6,
          36
        ]
      ],
      [
        [
          -8,
          36
        ],
        [
          -6,
          34
        ],
        [
          -7,
          33
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -6,
          34
        ],
        [
          -7,
          33
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -6,
          34
        ],
        [
          -5,
          33
        ]
      ],
      [
        [
          -4,
          36
        ],
        [
          -6,
          34
        ],
        [
          -5,
          33
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -18,
          -14
        ],
        [
          -18,
          -12
        ]
      ],
      [
        [
          -20,
          -12
        ],
        [
          -18,
          -14
        ],
        [
          -18,
          -12
        ]
      ],
      [
        [
          -20,
          -12
        ],
        [
          -18,
          -14
        ],
        [
          -19,
          -15
        ]
      ],
      [
        [
          -18,
          -18
        ],
        [
          -18,
          -14
        ],
        [
          -19,
          -15
        ]
      ],
      [
        [
          -18,
          -18
        ],
        [
          -18,
          -14
        ],
        [
          -17,
          -15
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -18,
          -14
        ],
        [
          -17,
          -15
        ]
      ],
      [
        [
          -20,
          -12
        ],
        [
          -18,
          -10
        ],
        [
          -18,
          -12
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -18,
          -10
        ],
        [
          -18,
          -12
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -18,
          -10
        ],
        [
          -17,
          -9
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -18,
          -10
        ],
        [
          -17,
          -9
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -18,
          -10
        ],
        [
          -19,
          -9
        ]
      ],
      [
        [
          -20,
          -12
        ],
        [
          -18,
          -10
        ],
        [
          -19,
          -9
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -16,
          -8
        ],
        [
          -16,
          -6
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -16,
          -8
        ],
        [
          -16,
          -6
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -16,
          -8
        ],
        [
          -17,
          -9
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -16,
          -8
        ],
        [
          -17,
          -9
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -16,
          -8
        ],
        [
          -15,
          -9
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -16,
          -8
        ],
        [
          -15,
          -9
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -16,
          -4
        ],
        [
          -16,
          -6
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -16,
          -4
        ],
        [
          -16,
          -6
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -16,
          -4
        ],
        [
          -15,
          -3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -16,
          -4
        ],
        [
          -15,
          -3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -16,
          -4
        ],
        [
          -17,
          -3
        ]
      ],
      [
        [
          -18,
          -6
        ],
        [
          -16,
          -4
        ],
        [
          -17,
          -3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -14,
          -2
        ],
        [
          -14,
          0
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -14,
          -2
        ],
        [
          -14,
          0
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -14,
          -2
        ],
        [
          -15,
          -3
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -14,
          -2
        ],
        [
          -15,
          -3
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -14,
          -2
        ],
        [
          -13,
          -3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -14,
          -2
        ],
        [
          -13,
          -3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -14,
          2
        ],
        [
          -14,
          0
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -14,
          2
        ],
        [
          -14,
          0
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -14,
          2
        ],
        [
          -13,
          3
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -14,
          2
        ],
        [
          -13,
          3
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -14,
          2
        ],
        [
          -15,
          3
        ]
      ],
      [
        [
          -16,
          0
        ],
        [
          -14,
          2
        ],
        [
          -15,
          3
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -12,
          4
        ],
        [
          -12,
          6
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -12,
          4
        ],
        [
          -12,
          6
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -12,
          4
        ],
        [
          -13,
          3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -12,
          4
        ],
        [
          -13,
          3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -12,
          4
        ],
        [
          -11,
          3
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -12,
          4
        ],
        [
          -11,
          3
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -12,
          8
        ],
        [
          -12,
          6
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -12,
          8
        ],
        [
          -12,
          6
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -12,
          8
        ],
        [
          -11,
          9
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -12,
          8
        ],
        [
          -11,
          9
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -12,
          8
        ],
        [
          -13,
          9
        ]
      ],
      [
        [
          -14,
          6
        ],
        [
          -12,
          8
        ],
        [
          -13,
          9
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -10,
          10
        ],
        [
          -10,
          12
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -10,
          10
        ],
        [
          -10,
          12
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -10,
          10
        ],
        [
          -11,
          9
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -10,
          10
        ],
        [
          -11,
          9
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -10,
          10
        ],
        [
          -9,
          9
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -10,
          10
        ],
        [
          -9,
          9
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -10,
          14
        ],
        [
          -10,
          12
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -10,
          14
        ],
        [
          -10,
          12
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -10,
          14
        ],
        [
          -9,
          15
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -10,
          14
        ],
        [
          -9,
          15
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -10,
          14
        ],
        [
          -11,
          15
        ]
      ],
      [
        [
          -12,
          12
        ],
        [
          -10,
          14
        ],
        [
          -11,
          15
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -8,
          16
        ],
        [
          -8,
          18
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -8,
          16
        ],
        [
          -8,
          18
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -8,
          16
        ],
        [
          -9,
          15
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -8,
          16
        ],
        [
          -9,
          15
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -8,
          16
        ],
        [
          -7,
          15
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -8,
          16
        ],
        [
          -7,
          15
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -8,
          20
        ],
        [
          -8,
          18
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -8,
          20
        ],
        [
          -8,
          18
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -8,
          20
        ],
        [
          -7,
          21
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -8,
          20
        ],
        [
          -7,
          21
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -8,
          20
        ],
        [
          -9,
          21
        ]
      ],
      [
        [
          -10,
          18
        ],
        [
          -8,
          20
        ],
        [
          -9,
          21
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -6,
          22
        ],
        [
          -6,
          24
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -6,
          22
        ],
        [
          -6,
          24
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -6,
          22
        ],
        [
          -7,
          21
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -6,
          22
        ],
        [
          -7,
          21
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -6,
          22
        ],
        [
          -5,
          21
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -6,
          22
        ],
        [
          -5,
          21
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -6,
          26
        ],
        [
          -6,
          24
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -6,
          26
        ],
        [
          -6,
          24
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -6,
          26
        ],
        [
          -5,
          27
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -6,
          26
        ],
        [
          -5,
          27
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -6,
          26
        ],
        [
          -7,
          27
        ]
      ],
      [
        [
          -8,
          24
        ],
        [
          -6,
          26
        ],
        [
          -7,
          27
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -4,
          28
        ],
        [
          -4,
          30
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -4,
          28
        ],
        [
          -4,
          30
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -4,
          28
        ],
        [
          -5,
          27
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -4,
          28
        ],
        [
          -5,
          27
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -4,
          28
        ],
        [
          -3,
          27
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -4,
          28
        ],
        [
          -3,
          27
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -4,
          32
        ],
        [
          -4,
          30
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -4,
          32
        ],
        [
          -4,
          30
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -4,
          32
        ],
        [
          -3,
          33
        ]
      ],
      [
        [
          -4,
          36
        ],
        [
          -4,
          32
        ],
        [
          -3,
          33
        ]
      ],
      [
        [
          -4,
          36
        ],
        [
          -4,
          32
        ],
        [
          -5,
          33
        ]
      ],
      [
        [
          -6,
          30
        ],
        [
          -4,
          32
        ],
        [
          -5,
          33
        ]
      ],
      [
        [
          0,
          36
        ],
        [
          -2,
          34
        ],
        [
          -2,
          36
        ]
      ],
      [
        [
          -4,
          36
        ],
        [
          -2,
          34
        ],
        [
          -2,
          36
        ]
      ],
      [
        [
          -4,
          36
        ],
        [
          -2,
          34
        ],
        [
          -3,
          33
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -2,
          34
        ],
        [
          -3,
          33
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -2,
          34
        ],
        [
          -1,
          33
        ]
      ],
      [
        [
          0,
          36
        ],
        [
          -2,
          34
        ],
        [
          -1,
          33
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -16,
          -20
        ],
        [
          -16,
          -18
        ]
      ],
      [
        [
          -18,
          -18
        ],
        [
          -16,
          -20
        ],
        [
          -16,
          -18
        ]
      ],
      [
        [
          -18,
          -18
        ],
        [
          -16,
          -20
        ],
        [
          -17,
          -21
        ]
      ],
      [
        [
          -16,
          -24
        ],
        [
          -16,
          -20
        ],
        [
          -17,
          -21
        ]
      ],
      [
        [
          -16,
          -24
        ],
        [
          -16,
          -20
        ],
        [
          -15,
          -21
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -16,
          -20
        ],
        [
          -15,
          -21
        ]
      ],
      [
        [
          -18,
          -18
        ],
        [
          -16,
          -16
        ],
        [
          -16,
          -18
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -16,
          -16
        ],
        [
          -16,
          -18
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -16,
          -16
        ],
        [
          -15,
          -15
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -16,
          -16
        ],
        [
          -15,
          -15
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -16,
          -16
        ],
        [
          -17,
          -15
        ]
      ],
      [
        [
          -18,
          -18
        ],
        [
          -16,
          -16
        ],
        [
          -17,
          -15
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -14,
          -14
        ],
        [
          -14,
          -12
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -14,
          -14
        ],
        [
          -14,
          -12
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -14,
          -14
        ],
        [
          -15,
          -15
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -14,
          -14
        ],
        [
          -15,
          -15
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -14,
          -14
        ],
        [
          -13,
          -15
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -14,
          -14
        ],
        [
          -13,
          -15
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -14,
          -10
        ],
        [
          -14,
          -12
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -14,
          -10
        ],
        [
          -14,
          -12
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -14,
          -10
        ],
        [
          -13,
          -9
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -14,
          -10
        ],
        [
          -13,
          -9
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -14,
          -10
        ],
        [
          -15,
          -9
        ]
      ],
      [
        [
          -16,
          -12
        ],
        [
          -14,
          -10
        ],
        [
          -15,
          -9
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -12,
          -8
        ],
        [
          -12,
          -6
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -12,
          -8
        ],
        [
          -12,
          -6
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -12,
          -8
        ],
        [
          -13,
          -9
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -12,
          -8
        ],
        [
          -13,
          -9
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -12,
          -8
        ],
        [
          -11,
          -9
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -12,
          -8
        ],
        [
          -11,
          -9
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -12,
          -4
        ],
        [
          -12,
          -6
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -12,
          -4
        ],
        [
          -12,
          -6
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -12,
          -4
        ],
        [
          -11,
          -3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -12,
          -4
        ],
        [
          -11,
          -3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -12,
          -4
        ],
        [
          -13,
          -3
        ]
      ],
      [
        [
          -14,
          -6
        ],
        [
          -12,
          -4
        ],
        [
          -13,
          -3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -10,
          -2
        ],
        [
          -10,
          0
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -10,
          -2
        ],
        [
          -10,
          0
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -10,
          -2
        ],
        [
          -11,
          -3
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -10,
          -2
        ],
        [
          -11,
          -3
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -10,
          -2
        ],
        [
          -9,
          -3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -10,
          -2
        ],
        [
          -9,
          -3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -10,
          2
        ],
        [
          -10,
          0
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -10,
          2
        ],
        [
          -10,
          0
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -10,
          2
        ],
        [
          -9,
          3
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -10,
          2
        ],
        [
          -9,
          3
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -10,
          2
        ],
        [
          -11,
          3
        ]
      ],
      [
        [
          -12,
          0
        ],
        [
          -10,
          2
        ],
        [
          -11,
          3
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -8,
          4
        ],
        [
          -8,
          6
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -8,
          4
        ],
        [
          -8,
          6
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -8,
          4
        ],
        [
          -9,
          3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -8,
          4
        ],
        [
          -9,
          3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -8,
          4
        ],
        [
          -7,
          3
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -8,
          4
        ],
        [
          -7,
          3
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -8,
          8
        ],
        [
          -8,
          6
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -8,
          8
        ],
        [
          -8,
          6
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -8,
          8
        ],
        [
          -7,
          9
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -8,
          8
        ],
        [
          -7,
          9
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -8,
          8
        ],
        [
          -9,
          9
        ]
      ],
      [
        [
          -10,
          6
        ],
        [
          -8,
          8
        ],
        [
          -9,
          9
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -6,
          10
        ],
        [
          -6,
          12
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -6,
          10
        ],
        [
          -6,
          12
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -6,
          10
        ],
        [
          -7,
          9
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -6,
          10
        ],
        [
          -7,
          9
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -6,
          10
        ],
        [
          -5,
          9
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -6,
          10
        ],
        [
          -5,
          9
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -6,
          14
        ],
        [
          -6,
          12
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -6,
          14
        ],
        [
          -6,
          12
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -6,
          14
        ],
        [
          -5,
          15
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -6,
          14
        ],
        [
          -5,
          15
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -6,
          14
        ],
        [
          -7,
          15
        ]
      ],
      [
        [
          -8,
          12
        ],
        [
          -6,
          14
        ],
        [
          -7,
          15
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -4,
          16
        ],
        [
          -4,
          18
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -4,
          16
        ],
        [
          -4,
          18
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -4,
          16
        ],
        [
          -5,
          15
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -4,
          16
        ],
        [
          -5,
          15
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -4,
          16
        ],
        [
          -3,
          15
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -4,
          16
        ],
        [
          -3,
          15
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -4,
          20
        ],
        [
          -4,
          18
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -4,
          20
        ],
        [
          -4,
          18
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -4,
          20
        ],
        [
          -3,
          21
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -4,
          20
        ],
        [
          -3,
          21
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -4,
          20
        ],
        [
          -5,
          21
        ]
      ],
      [
        [
          -6,
          18
        ],
        [
          -4,
          20
        ],
        [
          -5,
          21
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          -2,
          22
        ],
        [
          -2,
          24
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -2,
          22
        ],
        [
          -2,
          24
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -2,
          22
        ],
        [
          -3,
          21
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -2,
          22
        ],
        [
          -3,
          21
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -2,
          22
        ],
        [
          -1,
          21
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          -2,
          22
        ],
        [
          -1,
          21
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -2,
          26
        ],
        [
          -2,
          24
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          -2,
          26
        ],
        [
          -2,
          24
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          -2,
          26
        ],
        [
          -1,
          27
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -2,
          26
        ],
        [
          -1,
          27
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          -2,
          26
        ],
        [
          -3,
          27
        ]
      ],
      [
        [
          -4,
          24
        ],
        [
          -2,
          26
        ],
        [
          -3,
          27
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          0,
          28
        ],
        [
          0,
          30
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          0,
          28
        ],
        [
          0,
          30
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          0,
          28
        ],
        [
          -1,
          27
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          0,
          28
        ],
        [
          -1,
          27
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          0,
          28
        ],
        [
          1,
          27
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          0,
          28
        ],
        [
          1,
          27
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          0,
          32
        ],
        [
          0,
          30
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          0,
          32
        ],
        [
          0,
          30
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          0,
          32
        ],
        [
          1,
          33
        ]
      ],
      [
        [
          0,
          36
        ],
        [
          0,
          32
        ],
        [
          1,
          33
        ]
      ],
      [
        [
          0,
          36
        ],
        [
          0,
          32
        ],
        [
          -1,
          33
        ]
      ],
      [
        [
          -2,
          30
        ],
        [
          0,
          32
        ],
        [
          -1,
          33
        ]
      ],
      [
        [
          4,
          36
        ],
        [
          2,
          34
        ],
        [
          2,
          36
        ]
      ],
      [
        [
          0,
          36
        ],
        [
          2,
          34
        ],
        [
          2,
          36
        ]
      ],
      [
        [
          0,
          36
        ],
        [
          2,
          34
        ],
        [
          1,
          33
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          2,
          34
        ],
        [
          1,
          33
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          2,
          34
        ],
        [
          3,
          33
        ]
      ],
      [
        [
          4,
          36
        ],
        [
          2,
          34
        ],
        [
          3,
          33
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -14,
          -26
        ],
        [
          -14,
          -24
        ]
      ],
      [
        [
          -16,
          -24
        ],
        [
          -14,
          -26
        ],
        [
          -14,
          -24
        ]
      ],
      [
        [
          -16,
          -24
        ],
        [
          -14,
          -26
        ],
        [
          -15,
          -27
        ]
      ],
      [
        [
          -14,
          -30
        ],
        [
          -14,
          -26
        ],
        [
          -15,
          -27
        ]
      ],
      [
        [
          -14,
          -30
        ],
        [
          -14,
          -26
        ],
        [
          -13,
          -27
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -14,
          -26
        ],
        [
          -13,
          -27
        ]
      ],
      [
        [
          -16,
          -24
        ],
        [
          -14,
          -22
        ],
        [
          -14,
          -24
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -14,
          -22
        ],
        [
          -14,
          -24
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -14,
          -22
        ],
        [
          -13,
          -21
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -14,
          -22
        ],
        [
          -13,
          -21
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -14,
          -22
        ],
        [
          -15,
          -21
        ]
      ],
      [
        [
          -16,
          -24
        ],
        [
          -14,
          -22
        ],
        [
          -15,
          -21
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -12,
          -20
        ],
        [
          -12,
          -18
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -12,
          -20
        ],
        [
          -12,
          -18
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -12,
          -20
        ],
        [
          -13,
          -21
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -12,
          -20
        ],
        [
          -13,
          -21
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -12,
          -20
        ],
        [
          -11,
          -21
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -12,
          -20
        ],
        [
          -11,
          -21
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -12,
          -16
        ],
        [
          -12,
          -18
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -12,
          -16
        ],
        [
          -12,
          -18
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -12,
          -16
        ],
        [
          -11,
          -15
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -12,
          -16
        ],
        [
          -11,
          -15
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -12,
          -16
        ],
        [
          -13,
          -15
        ]
      ],
      [
        [
          -14,
          -18
        ],
        [
          -12,
          -16
        ],
        [
          -13,
          -15
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -10,
          -14
        ],
        [
          -10,
          -12
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -10,
          -14
        ],
        [
          -10,
          -12
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -10,
          -14
        ],
        [
          -11,
          -15
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -10,
          -14
        ],
        [
          -11,
          -15
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -10,
          -14
        ],
        [
          -9,
          -15
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -10,
          -14
        ],
        [
          -9,
          -15
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -10,
          -10
        ],
        [
          -10,
          -12
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -10,
          -10
        ],
        [
          -10,
          -12
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -10,
          -10
        ],
        [
          -9,
          -9
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -10,
          -10
        ],
        [
          -9,
          -9
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -10,
          -10
        ],
        [
          -11,
          -9
        ]
      ],
      [
        [
          -12,
          -12
        ],
        [
          -10,
          -10
        ],
        [
          -11,
          -9
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -8,
          -8
        ],
        [
          -8,
          -6
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -8,
          -8
        ],
        [
          -8,
          -6
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -8,
          -8
        ],
        [
          -9,
          -9
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -8,
          -8
        ],
        [
          -9,
          -9
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -8,
          -8
        ],
        [
          -7,
          -9
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -8,
          -8
        ],
        [
          -7,
          -9
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -8,
          -4
        ],
        [
          -8,
          -6
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -8,
          -4
        ],
        [
          -8,
          -6
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -8,
          -4
        ],
        [
          -7,
          -3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -8,
          -4
        ],
        [
          -7,
          -3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -8,
          -4
        ],
        [
          -9,
          -3
        ]
      ],
      [
        [
          -10,
          -6
        ],
        [
          -8,
          -4
        ],
        [
          -9,
          -3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -6,
          -2
        ],
        [
          -6,
          0
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -6,
          -2
        ],
        [
          -6,
          0
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -6,
          -2
        ],
        [
          -7,
          -3
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -6,
          -2
        ],
        [
          -7,
          -3
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -6,
          -2
        ],
        [
          -5,
          -3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -6,
          -2
        ],
        [
          -5,
          -3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -6,
          2
        ],
        [
          -6,
          0
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -6,
          2
        ],
        [
          -6,
          0
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -6,
          2
        ],
        [
          -5,
          3
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -6,
          2
        ],
        [
          -5,
          3
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -6,
          2
        ],
        [
          -7,
          3
        ]
      ],
      [
        [
          -8,
          0
        ],
        [
          -6,
          2
        ],
        [
          -7,
          3
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -4,
          4
        ],
        [
          -4,
          6
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -4,
          4
        ],
        [
          -4,
          6
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -4,
          4
        ],
        [
          -5,
          3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -4,
          4
        ],
        [
          -5,
          3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -4,
          4
        ],
        [
          -3,
          3
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -4,
          4
        ],
        [
          -3,
          3
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -4,
          8
        ],
        [
          -4,
          6
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -4,
          8
        ],
        [
          -4,
          6
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -4,
          8
        ],
        [
          -3,
          9
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -4,
          8
        ],
        [
          -3,
          9
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -4,
          8
        ],
        [
          -5,
          9
        ]
      ],
      [
        [
          -6,
          6
        ],
        [
          -4,
          8
        ],
        [
          -5,
          9
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          -2,
          10
        ],
        [
          -2,
          12
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -2,
          10
        ],
        [
          -2,
          12
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -2,
          10
        ],
        [
          -3,
          9
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -2,
          10
        ],
        [
          -3,
          9
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -2,
          10
        ],
        [
          -1,
          9
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          -2,
          10
        ],
        [
          -1,
          9
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -2,
          14
        ],
        [
          -2,
          12
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          -2,
          14
        ],
        [
          -2,
          12
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          -2,
          14
        ],
        [
          -1,
          15
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -2,
          14
        ],
        [
          -1,
          15
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          -2,
          14
        ],
        [
          -3,
          15
        ]
      ],
      [
        [
          -4,
          12
        ],
        [
          -2,
          14
        ],
        [
          -3,
          15
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          0,
          16
        ],
        [
          0,
          18
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          0,
          16
        ],
        [
          0,
          18
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          0,
          16
        ],
        [
          -1,
          15
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          0,
          16
        ],
        [
          -1,
          15
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          0,
          16
        ],
        [
          1,
          15
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          0,
          16
        ],
        [
          1,
          15
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          0,
          20
        ],
        [
          0,
          18
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          0,
          20
        ],
        [
          0,
          18
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          0,
          20
        ],
        [
          1,
          21
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          0,
          20
        ],
        [
          1,
          21
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          0,
          20
        ],
        [
          -1,
          21
        ]
      ],
      [
        [
          -2,
          18
        ],
        [
          0,
          20
        ],
        [
          -1,
          21
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          2,
          22
        ],
        [
          2,
          24
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          2,
          22
        ],
        [
          2,
          24
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          2,
          22
        ],
        [
          1,
          21
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          2,
          22
        ],
        [
          1,
          21
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          2,
          22
        ],
        [
          3,
          21
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          2,
          22
        ],
        [
          3,
          21
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          2,
          26
        ],
        [
          2,
          24
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          2,
          26
        ],
        [
          2,
          24
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          2,
          26
        ],
        [
          3,
          27
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          2,
          26
        ],
        [
          3,
          27
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          2,
          26
        ],
        [
          1,
          27
        ]
      ],
      [
        [
          0,
          24
        ],
        [
          2,
          26
        ],
        [
          1,
          27
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          4,
          28
        ],
        [
          4,
          30
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          4,
          28
        ],
        [
          4,
          30
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          4,
          28
        ],
        [
          3,
          27
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          4,
          28
        ],
        [
          3,
          27
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          4,
          28
        ],
        [
          5,
          27
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          4,
          28
        ],
        [
          5,
          27
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          4,
          32
        ],
        [
          4,
          30
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          4,
          32
        ],
        [
          4,
          30
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          4,
          32
        ],
        [
          5,
          33
        ]
      ],
      [
        [
          4,
          36
        ],
        [
          4,
          32
        ],
        [
          5,
          33
        ]
      ],
      [
        [
          4,
          36
        ],
        [
          4,
          32
        ],
        [
          3,
          33
        ]
      ],
      [
        [
          2,
          30
        ],
        [
          4,
          32
        ],
        [
          3,
          33
        ]
      ],
      [
        [
          8,
          36
        ],
        [
          6,
          34
        ],
        [
          6,
          36
        ]
      ],
      [
        [
          4,
          36
        ],
        [
          6,
          34
        ],
        [
          6,
          36
        ]
      ],
      [
        [
          4,
          36
        ],
        [
          6,
          34
        ],
        [
          5,
          33
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          6,
          34
        ],
        [
          5,
          33
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          6,
          34
        ],
        [
          7,
          33
        ]
      ],
      [
        [
          8,
          36
        ],
        [
          6,
          34
        ],
        [
          7,
          33
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -12,
          -32
        ],
        [
          -12,
          -30
        ]
      ],
      [
        [
          -14,
          -30
        ],
        [
          -12,
          -32
        ],
        [
          -12,
          -30
        ]
      ],
      [
        [
          -14,
          -30
        ],
        [
          -12,
          -32
        ],
        [
          -13,
          -33
        ]
      ],
      [
        [
          -12,
          -36
        ],
        [
          -12,
          -32
        ],
        [
          -13,
          -33
        ]
      ],
      [
        [
          -12,
          -36
        ],
        [
          -12,
          -32
        ],
        [
          -11,
          -33
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -12,
          -32
        ],
        [
          -11,
          -33
        ]
      ],
      [
        [
          -14,
          -30
        ],
        [
          -12,
          -28
        ],
        [
          -12,
          -30
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -12,
          -28
        ],
        [
          -12,
          -30
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -12,
          -28
        ],
        [
          -11,
          -27
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -12,
          -28
        ],
        [
          -11,
          -27
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -12,
          -28
        ],
        [
          -13,
          -27
        ]
      ],
      [
        [
          -14,
          -30
        ],
        [
          -12,
          -28
        ],
        [
          -13,
          -27
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -10,
          -26
        ],
        [
          -10,
          -24
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -10,
          -26
        ],
        [
          -10,
          -24
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -10,
          -26
        ],
        [
          -11,
          -27
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -10,
          -26
        ],
        [
          -11,
          -27
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -10,
          -26
        ],
        [
          -9,
          -27
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -10,
          -26
        ],
        [
          -9,
          -27
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -10,
          -22
        ],
        [
          -10,
          -24
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -10,
          -22
        ],
        [
          -10,
          -24
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -10,
          -22
        ],
        [
          -9,
          -21
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -10,
          -22
        ],
        [
          -9,
          -21
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -10,
          -22
        ],
        [
          -11,
          -21
        ]
      ],
      [
        [
          -12,
          -24
        ],
        [
          -10,
          -22
        ],
        [
          -11,
          -21
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -8,
          -20
        ],
        [
          -8,
          -18
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -8,
          -20
        ],
        [
          -8,
          -18
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -8,
          -20
        ],
        [
          -9,
          -21
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -8,
          -20
        ],
        [
          -9,
          -21
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -8,
          -20
        ],
        [
          -7,
          -21
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -8,
          -20
        ],
        [
          -7,
          -21
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -8,
          -16
        ],
        [
          -8,
          -18
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -8,
          -16
        ],
        [
          -8,
          -18
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -8,
          -16
        ],
        [
          -7,
          -15
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -8,
          -16
        ],
        [
          -7,
          -15
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -8,
          -16
        ],
        [
          -9,
          -15
        ]
      ],
      [
        [
          -10,
          -18
        ],
        [
          -8,
          -16
        ],
        [
          -9,
          -15
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -6,
          -14
        ],
        [
          -6,
          -12
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -6,
          -14
        ],
        [
          -6,
          -12
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -6,
          -14
        ],
        [
          -7,
          -15
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -6,
          -14
        ],
        [
          -7,
          -15
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -6,
          -14
        ],
        [
          -5,
          -15
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -6,
          -14
        ],
        [
          -5,
          -15
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -6,
          -10
        ],
        [
          -6,
          -12
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -6,
          -10
        ],
        [
          -6,
          -12
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -6,
          -10
        ],
        [
          -5,
          -9
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -6,
          -10
        ],
        [
          -5,
          -9
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -6,
          -10
        ],
        [
          -7,
          -9
        ]
      ],
      [
        [
          -8,
          -12
        ],
        [
          -6,
          -10
        ],
        [
          -7,
          -9
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -4,
          -8
        ],
        [
          -4,
          -6
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -4,
          -8
        ],
        [
          -4,
          -6
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -4,
          -8
        ],
        [
          -5,
          -9
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -4,
          -8
        ],
        [
          -5,
          -9
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -4,
          -8
        ],
        [
          -3,
          -9
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -4,
          -8
        ],
        [
          -3,
          -9
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -4,
          -4
        ],
        [
          -4,
          -6
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -4,
          -4
        ],
        [
          -4,
          -6
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -4,
          -4
        ],
        [
          -3,
          -3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -4,
          -4
        ],
        [
          -3,
          -3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -4,
          -4
        ],
        [
          -5,
          -3
        ]
      ],
      [
        [
          -6,
          -6
        ],
        [
          -4,
          -4
        ],
        [
          -5,
          -3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -2,
          -2
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -2,
          -2
        ],
        [
          -3,
          -3
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -2,
          -2
        ],
        [
          -3,
          -3
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -2,
          -2
        ],
        [
          -1,
          -3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          -2,
          -2
        ],
        [
          -1,
          -3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -2,
          2
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          -2,
          2
        ],
        [
          -2,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          -2,
          2
        ],
        [
          -1,
          3
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -2,
          2
        ],
        [
          -1,
          3
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          -2,
          2
        ],
        [
          -3,
          3
        ]
      ],
      [
        [
          -4,
          0
        ],
        [
          -2,
          2
        ],
        [
          -3,
          3
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          0,
          4
        ],
        [
          -1,
          3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          0,
          4
        ],
        [
          -1,
          3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          0,
          4
        ],
        [
          1,
          3
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          0,
          4
        ],
        [
          1,
          3
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          0,
          8
        ],
        [
          0,
          6
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          0,
          8
        ],
        [
          0,
          6
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          0,
          8
        ],
        [
          1,
          9
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          0,
          8
        ],
        [
          1,
          9
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          0,
          8
        ],
        [
          -1,
          9
        ]
      ],
      [
        [
          -2,
          6
        ],
        [
          0,
          8
        ],
        [
          -1,
          9
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          2,
          10
        ],
        [
          2,
          12
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          2,
          10
        ],
        [
          2,
          12
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          2,
          10
        ],
        [
          1,
          9
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          2,
          10
        ],
        [
          1,
          9
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          2,
          10
        ],
        [
          3,
          9
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          2,
          10
        ],
        [
          3,
          9
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          2,
          14
        ],
        [
          2,
          12
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          2,
          14
        ],
        [
          2,
          12
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          2,
          14
        ],
        [
          3,
          15
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          2,
          14
        ],
        [
          3,
          15
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          2,
          14
        ],
        [
          1,
          15
        ]
      ],
      [
        [
          0,
          12
        ],
        [
          2,
          14
        ],
        [
          1,
          15
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          4,
          16
        ],
        [
          4,
          18
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          4,
          16
        ],
        [
          4,
          18
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          4,
          16
        ],
        [
          3,
          15
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          4,
          16
        ],
        [
          3,
          15
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          4,
          16
        ],
        [
          5,
          15
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          4,
          16
        ],
        [
          5,
          15
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          4,
          20
        ],
        [
          4,
          18
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          4,
          20
        ],
        [
          4,
          18
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          4,
          20
        ],
        [
          5,
          21
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          4,
          20
        ],
        [
          5,
          21
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          4,
          20
        ],
        [
          3,
          21
        ]
      ],
      [
        [
          2,
          18
        ],
        [
          4,
          20
        ],
        [
          3,
          21
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          6,
          22
        ],
        [
          6,
          24
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          6,
          22
        ],
        [
          6,
          24
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          6,
          22
        ],
        [
          5,
          21
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          6,
          22
        ],
        [
          5,
          21
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          6,
          22
        ],
        [
          7,
          21
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          6,
          22
        ],
        [
          7,
          21
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          6,
          26
        ],
        [
          6,
          24
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          6,
          26
        ],
        [
          6,
          24
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          6,
          26
        ],
        [
          7,
          27
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          6,
          26
        ],
        [
          7,
          27
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          6,
          26
        ],
        [
          5,
          27
        ]
      ],
      [
        [
          4,
          24
        ],
        [
          6,
          26
        ],
        [
          5,
          27
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          8,
          28
        ],
        [
          8,
          30
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          8,
          28
        ],
        [
          8,
          30
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          8,
          28
        ],
        [
          7,
          27
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          8,
          28
        ],
        [
          7,
          27
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          8,
          28
        ],
        [
          9,
          27
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          8,
          28
        ],
        [
          9,
          27
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          8,
          32
        ],
        [
          8,
          30
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          8,
          32
        ],
        [
          8,
          30
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          8,
          32
        ],
        [
          9,
          33
        ]
      ],
      [
        [
          8,
          36
        ],
        [
          8,
          32
        ],
        [
          9,
          33
        ]
      ],
      [
        [
          8,
          36
        ],
        [
          8,
          32
        ],
        [
          7,
          33
        ]
      ],
      [
        [
          6,
          30
        ],
        [
          8,
          32
        ],
        [
          7,
          33
        ]
      ],
      [
        [
          12,
          36
        ],
        [
          10,
          34
        ],
        [
          10,
          36
        ]
      ],
      [
        [
          8,
          36
        ],
        [
          10,
          34
        ],
        [
          10,
          36
        ]
      ],
      [
        [
          8,
          36
        ],
        [
          10,
          34
        ],
        [
          9,
          33
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          10,
          34
        ],
        [
          9,
          33
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          10,
          34
        ],
        [
          11,
          33
        ]
      ],
      [
        [
          12,
          36
        ],
        [
          10,
          34
        ],
        [
          11,
          33
        ]
      ],
      [
        [
          -12,
          -36
        ],
        [
          -10,
          -34
        ],
        [
          -10,
          -36
        ]
      ],
      [
        [
          -8,
          -36
        ],
        [
          -10,
          -34
        ],
        [
          -10,
          -36
        ]
      ],
      [
        [
          -8,
          -36
        ],
        [
          -10,
          -34
        ],
        [
          -9,
          -33
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -10,
          -34
        ],
        [
          -9,
          -33
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -10,
          -34
        ],
        [
          -11,
          -33
        ]
      ],
      [
        [
          -12,
          -36
        ],
        [
          -10,
          -34
        ],
        [
          -11,
          -33
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -8,
          -32
        ],
        [
          -8,
          -30
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -8,
          -32
        ],
        [
          -8,
          -30
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -8,
          -32
        ],
        [
          -9,
          -33
        ]
      ],
      [
        [
          -8,
          -36
        ],
        [
          -8,
          -32
        ],
        [
          -9,
          -33
        ]
      ],
      [
        [
          -8,
          -36
        ],
        [
          -8,
          -32
        ],
        [
          -7,
          -33
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -8,
          -32
        ],
        [
          -7,
          -33
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -8,
          -28
        ],
        [
          -8,
          -30
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -8,
          -28
        ],
        [
          -8,
          -30
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -8,
          -28
        ],
        [
          -7,
          -27
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -8,
          -28
        ],
        [
          -7,
          -27
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -8,
          -28
        ],
        [
          -9,
          -27
        ]
      ],
      [
        [
          -10,
          -30
        ],
        [
          -8,
          -28
        ],
        [
          -9,
          -27
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -6,
          -26
        ],
        [
          -6,
          -24
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -6,
          -26
        ],
        [
          -6,
          -24
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -6,
          -26
        ],
        [
          -7,
          -27
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -6,
          -26
        ],
        [
          -7,
          -27
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -6,
          -26
        ],
        [
          -5,
          -27
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -6,
          -26
        ],
        [
          -5,
          -27
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -6,
          -22
        ],
        [
          -6,
          -24
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -6,
          -22
        ],
        [
          -6,
          -24
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -6,
          -22
        ],
        [
          -5,
          -21
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -6,
          -22
        ],
        [
          -5,
          -21
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -6,
          -22
        ],
        [
          -7,
          -21
        ]
      ],
      [
        [
          -8,
          -24
        ],
        [
          -6,
          -22
        ],
        [
          -7,
          -21
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -4,
          -20
        ],
        [
          -4,
          -18
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -4,
          -20
        ],
        [
          -4,
          -18
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -4,
          -20
        ],
        [
          -5,
          -21
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -4,
          -20
        ],
        [
          -5,
          -21
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -4,
          -20
        ],
        [
          -3,
          -21
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -4,
          -20
        ],
        [
          -3,
          -21
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -4,
          -16
        ],
        [
          -4,
          -18
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -4,
          -16
        ],
        [
          -4,
          -18
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -4,
          -16
        ],
        [
          -3,
          -15
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -4,
          -16
        ],
        [
          -3,
          -15
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -4,
          -16
        ],
        [
          -5,
          -15
        ]
      ],
      [
        [
          -6,
          -18
        ],
        [
          -4,
          -16
        ],
        [
          -5,
          -15
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          -2,
          -14
        ],
        [
          -2,
          -12
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -2,
          -14
        ],
        [
          -2,
          -12
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -2,
          -14
        ],
        [
          -3,
          -15
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -2,
          -14
        ],
        [
          -3,
          -15
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -2,
          -14
        ],
        [
          -1,
          -15
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          -2,
          -14
        ],
        [
          -1,
          -15
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -2,
          -10
        ],
        [
          -2,
          -12
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          -2,
          -10
        ],
        [
          -2,
          -12
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          -2,
          -10
        ],
        [
          -1,
          -9
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -2,
          -10
        ],
        [
          -1,
          -9
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          -2,
          -10
        ],
        [
          -3,
          -9
        ]
      ],
      [
        [
          -4,
          -12
        ],
        [
          -2,
          -10
        ],
        [
          -3,
          -9
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          0,
          -8
        ],
        [
          0,
          -6
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          0,
          -8
        ],
        [
          0,
          -6
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          0,
          -8
        ],
        [
          -1,
          -9
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          0,
          -8
        ],
        [
          -1,
          -9
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          0,
          -8
        ],
        [
          1,
          -9
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          0,
          -8
        ],
        [
          1,
          -9
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          0,
          -4
        ],
        [
          0,
          -6
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          0,
          -4
        ],
        [
          0,
          -6
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          0,
          -4
        ],
        [
          1,
          -3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          0,
          -4
        ],
        [
          1,
          -3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          0,
          -4
        ],
        [
          -1,
          -3
        ]
      ],
      [
        [
          -2,
          -6
        ],
        [
          0,
          -4
        ],
        [
          -1,
          -3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          2,
          -2
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          2,
          -2
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          2,
          -2
        ],
        [
          1,
          -3
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          2,
          -2
        ],
        [
          1,
          -3
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          2,
          -2
        ],
        [
          3,
          -3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          2,
          -2
        ],
        [
          3,
          -3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          2,
          2
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          2,
          2
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          2,
          2
        ],
        [
          1,
          3
        ]
      ],
      [
        [
          0,
          0
        ],
        [
          2,
          2
        ],
        [
          1,
          3
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          4,
          4
        ],
        [
          4,
          6
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          4,
          4
        ],
        [
          4,
          6
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          4,
          4
        ],
        [
          5,
          3
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          4,
          4
        ],
        [
          5,
          3
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          4,
          8
        ],
        [
          4,
          6
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          4,
          8
        ],
        [
          4,
          6
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          4,
          8
        ],
        [
          5,
          9
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          4,
          8
        ],
        [
          5,
          9
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          4,
          8
        ],
        [
          3,
          9
        ]
      ],
      [
        [
          2,
          6
        ],
        [
          4,
          8
        ],
        [
          3,
          9
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          6,
          10
        ],
        [
          6,
          12
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          6,
          12
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          5,
          9
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          5,
          9
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          7,
          9
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          6,
          10
        ],
        [
          7,
          9
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          6,
          14
        ],
        [
          6,
          12
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          6,
          14
        ],
        [
          6,
          12
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          6,
          14
        ],
        [
          7,
          15
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          6,
          14
        ],
        [
          7,
          15
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          6,
          14
        ],
        [
          5,
          15
        ]
      ],
      [
        [
          4,
          12
        ],
        [
          6,
          14
        ],
        [
          5,
          15
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          8,
          16
        ],
        [
          8,
          18
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          8,
          16
        ],
        [
          8,
          18
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          8,
          16
        ],
        [
          7,
          15
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          8,
          16
        ],
        [
          7,
          15
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          8,
          16
        ],
        [
          9,
          15
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          8,
          16
        ],
        [
          9,
          15
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          8,
          20
        ],
        [
          8,
          18
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          8,
          20
        ],
        [
          8,
          18
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          8,
          20
        ],
        [
          9,
          21
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          8,
          20
        ],
        [
          9,
          21
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          8,
          20
        ],
        [
          7,
          21
        ]
      ],
      [
        [
          6,
          18
        ],
        [
          8,
          20
        ],
        [
          7,
          21
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          10,
          22
        ],
        [
          10,
          24
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          10,
          22
        ],
        [
          10,
          24
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          10,
          22
        ],
        [
          9,
          21
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          10,
          22
        ],
        [
          9,
          21
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          10,
          22
        ],
        [
          11,
          21
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          10,
          22
        ],
        [
          11,
          21
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          10,
          26
        ],
        [
          10,
          24
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          10,
          26
        ],
        [
          10,
          24
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          10,
          26
        ],
        [
          11,
          27
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          10,
          26
        ],
        [
          11,
          27
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          10,
          26
        ],
        [
          9,
          27
        ]
      ],
      [
        [
          8,
          24
        ],
        [
          10,
          26
        ],
        [
          9,
          27
        ]
      ],
      [
        [
          14,
          30
        ],
        [
          12,
          28
        ],
        [
          12,
          30
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          12,
          28
        ],
        [
          12,
          30
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          12,
          28
        ],
        [
          11,
          27
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          12,
          28
        ],
        [
          11,
          27
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          12,
          28
        ],
        [
          13,
          27
        ]
      ],
      [
        [
          14,
          30
        ],
        [
          12,
          28
        ],
        [
          13,
          27
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          12,
          32
        ],
        [
          12,
          30
        ]
      ],
      [
        [
          14,
          30
        ],
        [
          12,
          32
        ],
        [
          12,
          30
        ]
      ],
      [
        [
          14,
          30
        ],
        [
          12,
          32
        ],
        [
          13,
          33
        ]
      ],
      [
        [
          12,
          36
        ],
        [
          12,
          32
        ],
        [
          13,
          33
        ]
      ],
      [
        [
          12,
          36
        ],
        [
          12,
          32
        ],
        [
          11,
          33
        ]
      ],
      [
        [
          10,
          30
        ],
        [
          12,
          32
        ],
        [
          11,
          33
        ]
      ],
      [
        [
          -8,
          -36
        ],
        [
          -6,
          -34
        ],
        [
          -6,
          -36
        ]
      ],
      [
        [
          -4,
          -36
        ],
        [
          -6,
          -34
        ],
        [
          -6,
          -36
        ]
      ],
      [
        [
          -4,
          -36
        ],
        [
          -6,
          -34
        ],
        [
          -5,
          -33
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -6,
          -34
        ],
        [
          -5,
          -33
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -6,
          -34
        ],
        [
          -7,
          -33
        ]
      ],
      [
        [
          -8,
          -36
        ],
        [
          -6,
          -34
        ],
        [
          -7,
          -33
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -4,
          -32
        ],
        [
          -4,
          -30
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -4,
          -32
        ],
        [
          -4,
          -30
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -4,
          -32
        ],
        [
          -5,
          -33
        ]
      ],
      [
        [
          -4,
          -36
        ],
        [
          -4,
          -32
        ],
        [
          -5,
          -33
        ]
      ],
      [
        [
          -4,
          -36
        ],
        [
          -4,
          -32
        ],
        [
          -3,
          -33
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -4,
          -32
        ],
        [
          -3,
          -33
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -4,
          -28
        ],
        [
          -4,
          -30
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -4,
          -28
        ],
        [
          -4,
          -30
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -4,
          -28
        ],
        [
          -3,
          -27
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -4,
          -28
        ],
        [
          -3,
          -27
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -4,
          -28
        ],
        [
          -5,
          -27
        ]
      ],
      [
        [
          -6,
          -30
        ],
        [
          -4,
          -28
        ],
        [
          -5,
          -27
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          -2,
          -26
        ],
        [
          -2,
          -24
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -2,
          -26
        ],
        [
          -2,
          -24
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -2,
          -26
        ],
        [
          -3,
          -27
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -2,
          -26
        ],
        [
          -3,
          -27
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -2,
          -26
        ],
        [
          -1,
          -27
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          -2,
          -26
        ],
        [
          -1,
          -27
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -2,
          -22
        ],
        [
          -2,
          -24
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          -2,
          -22
        ],
        [
          -2,
          -24
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          -2,
          -22
        ],
        [
          -1,
          -21
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -2,
          -22
        ],
        [
          -1,
          -21
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          -2,
          -22
        ],
        [
          -3,
          -21
        ]
      ],
      [
        [
          -4,
          -24
        ],
        [
          -2,
          -22
        ],
        [
          -3,
          -21
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          0,
          -20
        ],
        [
          0,
          -18
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          0,
          -20
        ],
        [
          0,
          -18
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          0,
          -20
        ],
        [
          -1,
          -21
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          0,
          -20
        ],
        [
          -1,
          -21
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          0,
          -20
        ],
        [
          1,
          -21
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          0,
          -20
        ],
        [
          1,
          -21
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          0,
          -16
        ],
        [
          0,
          -18
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          0,
          -16
        ],
        [
          0,
          -18
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          0,
          -16
        ],
        [
          1,
          -15
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          0,
          -16
        ],
        [
          1,
          -15
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          0,
          -16
        ],
        [
          -1,
          -15
        ]
      ],
      [
        [
          -2,
          -18
        ],
        [
          0,
          -16
        ],
        [
          -1,
          -15
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          2,
          -14
        ],
        [
          2,
          -12
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          2,
          -14
        ],
        [
          2,
          -12
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          2,
          -14
        ],
        [
          1,
          -15
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          2,
          -14
        ],
        [
          1,
          -15
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          2,
          -14
        ],
        [
          3,
          -15
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          2,
          -14
        ],
        [
          3,
          -15
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          2,
          -10
        ],
        [
          2,
          -12
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          2,
          -10
        ],
        [
          2,
          -12
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          2,
          -10
        ],
        [
          3,
          -9
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          2,
          -10
        ],
        [
          3,
          -9
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          2,
          -10
        ],
        [
          1,
          -9
        ]
      ],
      [
        [
          0,
          -12
        ],
        [
          2,
          -10
        ],
        [
          1,
          -9
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          4,
          -8
        ],
        [
          4,
          -6
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          4,
          -8
        ],
        [
          4,
          -6
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          4,
          -8
        ],
        [
          3,
          -9
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          4,
          -8
        ],
        [
          3,
          -9
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          4,
          -8
        ],
        [
          5,
          -9
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          4,
          -8
        ],
        [
          5,
          -9
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          4,
          -4
        ],
        [
          4,
          -6
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          4,
          -4
        ],
        [
          4,
          -6
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          4,
          -4
        ],
        [
          5,
          -3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          4,
          -4
        ],
        [
          5,
          -3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          4,
          -4
        ],
        [
          3,
          -3
        ]
      ],
      [
        [
          2,
          -6
        ],
        [
          4,
          -4
        ],
        [
          3,
          -3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          6,
          -2
        ],
        [
          6,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          6,
          -2
        ],
        [
          6,
          0
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          6,
          -2
        ],
        [
          5,
          -3
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          6,
          -2
        ],
        [
          5,
          -3
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          6,
          -2
        ],
        [
          7,
          -3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          6,
          -2
        ],
        [
          7,
          -3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          6,
          2
        ],
        [
          6,
          0
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          6,
          2
        ],
        [
          6,
          0
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          6,
          2
        ],
        [
          7,
          3
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          6,
          2
        ],
        [
          7,
          3
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          6,
          2
        ],
        [
          5,
          3
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          6,
          2
        ],
        [
          5,
          3
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          8,
          4
        ],
        [
          8,
          6
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          8,
          4
        ],
        [
          8,
          6
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          8,
          4
        ],
        [
          7,
          3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          8,
          4
        ],
        [
          7,
          3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          8,
          4
        ],
        [
          9,
          3
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          8,
          4
        ],
        [
          9,
          3
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          8,
          6
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          8,
          8
        ],
        [
          8,
          6
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          8,
          8
        ],
        [
          9,
          9
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          8,
          8
        ],
        [
          9,
          9
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          8,
          8
        ],
        [
          7,
          9
        ]
      ],
      [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          7,
          9
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          10,
          10
        ],
        [
          10,
          12
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          10,
          10
        ],
        [
          10,
          12
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          10,
          10
        ],
        [
          9,
          9
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          10,
          10
        ],
        [
          9,
          9
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          10,
          10
        ],
        [
          11,
          9
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          10,
          10
        ],
        [
          11,
          9
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          10,
          14
        ],
        [
          10,
          12
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          10,
          14
        ],
        [
          10,
          12
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          10,
          14
        ],
        [
          11,
          15
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          10,
          14
        ],
        [
          11,
          15
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          10,
          14
        ],
        [
          9,
          15
        ]
      ],
      [
        [
          8,
          12
        ],
        [
          10,
          14
        ],
        [
          9,
          15
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          12,
          16
        ],
        [
          12,
          18
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          12,
          16
        ],
        [
          12,
          18
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          12,
          16
        ],
        [
          11,
          15
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          11,
          15
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          13,
          15
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          12,
          16
        ],
        [
          13,
          15
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          12,
          20
        ],
        [
          12,
          18
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          12,
          20
        ],
        [
          12,
          18
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          12,
          20
        ],
        [
          13,
          21
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          12,
          20
        ],
        [
          13,
          21
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          12,
          20
        ],
        [
          11,
          21
        ]
      ],
      [
        [
          10,
          18
        ],
        [
          12,
          20
        ],
        [
          11,
          21
        ]
      ],
      [
        [
          16,
          24
        ],
        [
          14,
          22
        ],
        [
          14,
          24
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          14,
          22
        ],
        [
          14,
          24
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          14,
          22
        ],
        [
          13,
          21
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          14,
          22
        ],
        [
          13,
          21
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          14,
          22
        ],
        [
          15,
          21
        ]
      ],
      [
        [
          16,
          24
        ],
        [
          14,
          22
        ],
        [
          15,
          21
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          14,
          26
        ],
        [
          14,
          24
        ]
      ],
      [
        [
          16,
          24
        ],
        [
          14,
          26
        ],
        [
          14,
          24
        ]
      ],
      [
        [
          16,
          24
        ],
        [
          14,
          26
        ],
        [
          15,
          27
        ]
      ],
      [
        [
          14,
          30
        ],
        [
          14,
          26
        ],
        [
          15,
          27
        ]
      ],
      [
        [
          14,
          30
        ],
        [
          14,
          26
        ],
        [
          13,
          27
        ]
      ],
      [
        [
          12,
          24
        ],
        [
          14,
          26
        ],
        [
          13,
          27
        ]
      ],
      [
        [
          -4,
          -36
        ],
        [
          -2,
          -34
        ],
        [
          -2,
          -36
        ]
      ],
      [
        [
          0,
          -36
        ],
        [
          -2,
          -34
        ],
        [
          -2,
          -36
        ]
      ],
      [
        [
          0,
          -36
        ],
        [
          -2,
          -34
        ],
        [
          -1,
          -33
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -2,
          -34
        ],
        [
          -1,
          -33
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          -2,
          -34
        ],
        [
          -3,
          -33
        ]
      ],
      [
        [
          -4,
          -36
        ],
        [
          -2,
          -34
        ],
        [
          -3,
          -33
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          0,
          -32
        ],
        [
          0,
          -30
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          0,
          -32
        ],
        [
          0,
          -30
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          0,
          -32
        ],
        [
          -1,
          -33
        ]
      ],
      [
        [
          0,
          -36
        ],
        [
          0,
          -32
        ],
        [
          -1,
          -33
        ]
      ],
      [
        [
          0,
          -36
        ],
        [
          0,
          -32
        ],
        [
          1,
          -33
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          0,
          -32
        ],
        [
          1,
          -33
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          0,
          -28
        ],
        [
          0,
          -30
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          0,
          -28
        ],
        [
          0,
          -30
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          0,
          -28
        ],
        [
          1,
          -27
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          0,
          -28
        ],
        [
          1,
          -27
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          0,
          -28
        ],
        [
          -1,
          -27
        ]
      ],
      [
        [
          -2,
          -30
        ],
        [
          0,
          -28
        ],
        [
          -1,
          -27
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          2,
          -26
        ],
        [
          2,
          -24
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          2,
          -26
        ],
        [
          2,
          -24
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          2,
          -26
        ],
        [
          1,
          -27
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          2,
          -26
        ],
        [
          1,
          -27
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          2,
          -26
        ],
        [
          3,
          -27
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          2,
          -26
        ],
        [
          3,
          -27
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          2,
          -22
        ],
        [
          2,
          -24
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          2,
          -22
        ],
        [
          2,
          -24
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          2,
          -22
        ],
        [
          3,
          -21
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          2,
          -22
        ],
        [
          3,
          -21
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          2,
          -22
        ],
        [
          1,
          -21
        ]
      ],
      [
        [
          0,
          -24
        ],
        [
          2,
          -22
        ],
        [
          1,
          -21
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          4,
          -20
        ],
        [
          4,
          -18
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          4,
          -20
        ],
        [
          4,
          -18
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          4,
          -20
        ],
        [
          3,
          -21
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          4,
          -20
        ],
        [
          3,
          -21
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          4,
          -20
        ],
        [
          5,
          -21
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          4,
          -20
        ],
        [
          5,
          -21
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          4,
          -16
        ],
        [
          4,
          -18
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          4,
          -16
        ],
        [
          4,
          -18
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          4,
          -16
        ],
        [
          5,
          -15
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          4,
          -16
        ],
        [
          5,
          -15
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          4,
          -16
        ],
        [
          3,
          -15
        ]
      ],
      [
        [
          2,
          -18
        ],
        [
          4,
          -16
        ],
        [
          3,
          -15
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          6,
          -14
        ],
        [
          6,
          -12
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          6,
          -14
        ],
        [
          6,
          -12
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          6,
          -14
        ],
        [
          5,
          -15
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          6,
          -14
        ],
        [
          5,
          -15
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          6,
          -14
        ],
        [
          7,
          -15
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          6,
          -14
        ],
        [
          7,
          -15
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          6,
          -10
        ],
        [
          6,
          -12
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          6,
          -10
        ],
        [
          6,
          -12
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          6,
          -10
        ],
        [
          7,
          -9
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          6,
          -10
        ],
        [
          7,
          -9
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          6,
          -10
        ],
        [
          5,
          -9
        ]
      ],
      [
        [
          4,
          -12
        ],
        [
          6,
          -10
        ],
        [
          5,
          -9
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          8,
          -8
        ],
        [
          8,
          -6
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          8,
          -8
        ],
        [
          8,
          -6
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          8,
          -8
        ],
        [
          7,
          -9
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          8,
          -8
        ],
        [
          7,
          -9
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          8,
          -8
        ],
        [
          9,
          -9
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          8,
          -8
        ],
        [
          9,
          -9
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          8,
          -4
        ],
        [
          8,
          -6
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          8,
          -4
        ],
        [
          8,
          -6
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          8,
          -4
        ],
        [
          9,
          -3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          8,
          -4
        ],
        [
          9,
          -3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          8,
          -4
        ],
        [
          7,
          -3
        ]
      ],
      [
        [
          6,
          -6
        ],
        [
          8,
          -4
        ],
        [
          7,
          -3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          10,
          -2
        ],
        [
          10,
          0
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          10,
          -2
        ],
        [
          10,
          0
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          10,
          -2
        ],
        [
          9,
          -3
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          10,
          -2
        ],
        [
          9,
          -3
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          10,
          -2
        ],
        [
          11,
          -3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          10,
          -2
        ],
        [
          11,
          -3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          10,
          2
        ],
        [
          10,
          0
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          10,
          2
        ],
        [
          10,
          0
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          10,
          2
        ],
        [
          11,
          3
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          10,
          2
        ],
        [
          11,
          3
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          10,
          2
        ],
        [
          9,
          3
        ]
      ],
      [
        [
          8,
          0
        ],
        [
          10,
          2
        ],
        [
          9,
          3
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          12,
          4
        ],
        [
          12,
          6
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          12,
          4
        ],
        [
          12,
          6
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          12,
          4
        ],
        [
          11,
          3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          12,
          4
        ],
        [
          11,
          3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          12,
          4
        ],
        [
          13,
          3
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          12,
          4
        ],
        [
          13,
          3
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          12,
          8
        ],
        [
          12,
          6
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          12,
          8
        ],
        [
          12,
          6
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          12,
          8
        ],
        [
          13,
          9
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          12,
          8
        ],
        [
          13,
          9
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          12,
          8
        ],
        [
          11,
          9
        ]
      ],
      [
        [
          10,
          6
        ],
        [
          12,
          8
        ],
        [
          11,
          9
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          14,
          10
        ],
        [
          14,
          12
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          14,
          10
        ],
        [
          14,
          12
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          14,
          10
        ],
        [
          13,
          9
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          14,
          10
        ],
        [
          13,
          9
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          14,
          10
        ],
        [
          15,
          9
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          14,
          10
        ],
        [
          15,
          9
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          14,
          14
        ],
        [
          14,
          12
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          14,
          14
        ],
        [
          14,
          12
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          14,
          14
        ],
        [
          15,
          15
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          14,
          14
        ],
        [
          15,
          15
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          14,
          14
        ],
        [
          13,
          15
        ]
      ],
      [
        [
          12,
          12
        ],
        [
          14,
          14
        ],
        [
          13,
          15
        ]
      ],
      [
        [
          18,
          18
        ],
        [
          16,
          16
        ],
        [
          16,
          18
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          16,
          16
        ],
        [
          16,
          18
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          16,
          16
        ],
        [
          15,
          15
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          15,
          15
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          17,
          15
        ]
      ],
      [
        [
          18,
          18
        ],
        [
          16,
          16
        ],
        [
          17,
          15
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          16,
          20
        ],
        [
          16,
          18
        ]
      ],
      [
        [
          18,
          18
        ],
        [
          16,
          20
        ],
        [
          16,
          18
        ]
      ],
      [
        [
          18,
          18
        ],
        [
          16,
          20
        ],
        [
          17,
          21
        ]
      ],
      [
        [
          16,
          24
        ],
        [
          16,
          20
        ],
        [
          17,
          21
        ]
      ],
      [
        [
          16,
          24
        ],
        [
          16,
          20
        ],
        [
          15,
          21
        ]
      ],
      [
        [
          14,
          18
        ],
        [
          16,
          20
        ],
        [
          15,
          21
        ]
      ],
      [
        [
          0,
          -36
        ],
        [
          2,
          -34
        ],
        [
          2,
          -36
        ]
      ],
      [
        [
          4,
          -36
        ],
        [
          2,
          -34
        ],
        [
          2,
          -36
        ]
      ],
      [
        [
          4,
          -36
        ],
        [
          2,
          -34
        ],
        [
          3,
          -33
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          2,
          -34
        ],
        [
          3,
          -33
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          2,
          -34
        ],
        [
          1,
          -33
        ]
      ],
      [
        [
          0,
          -36
        ],
        [
          2,
          -34
        ],
        [
          1,
          -33
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          4,
          -32
        ],
        [
          4,
          -30
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          4,
          -32
        ],
        [
          4,
          -30
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          4,
          -32
        ],
        [
          3,
          -33
        ]
      ],
      [
        [
          4,
          -36
        ],
        [
          4,
          -32
        ],
        [
          3,
          -33
        ]
      ],
      [
        [
          4,
          -36
        ],
        [
          4,
          -32
        ],
        [
          5,
          -33
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          4,
          -32
        ],
        [
          5,
          -33
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          4,
          -28
        ],
        [
          4,
          -30
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          4,
          -28
        ],
        [
          4,
          -30
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          4,
          -28
        ],
        [
          5,
          -27
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          4,
          -28
        ],
        [
          5,
          -27
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          4,
          -28
        ],
        [
          3,
          -27
        ]
      ],
      [
        [
          2,
          -30
        ],
        [
          4,
          -28
        ],
        [
          3,
          -27
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          6,
          -26
        ],
        [
          6,
          -24
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          6,
          -26
        ],
        [
          6,
          -24
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          6,
          -26
        ],
        [
          5,
          -27
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          6,
          -26
        ],
        [
          5,
          -27
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          6,
          -26
        ],
        [
          7,
          -27
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          6,
          -26
        ],
        [
          7,
          -27
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          6,
          -22
        ],
        [
          6,
          -24
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          6,
          -22
        ],
        [
          6,
          -24
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          6,
          -22
        ],
        [
          7,
          -21
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          6,
          -22
        ],
        [
          7,
          -21
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          6,
          -22
        ],
        [
          5,
          -21
        ]
      ],
      [
        [
          4,
          -24
        ],
        [
          6,
          -22
        ],
        [
          5,
          -21
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          8,
          -20
        ],
        [
          8,
          -18
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          8,
          -20
        ],
        [
          8,
          -18
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          8,
          -20
        ],
        [
          7,
          -21
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          8,
          -20
        ],
        [
          7,
          -21
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          8,
          -20
        ],
        [
          9,
          -21
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          8,
          -20
        ],
        [
          9,
          -21
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          8,
          -16
        ],
        [
          8,
          -18
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          8,
          -16
        ],
        [
          8,
          -18
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          8,
          -16
        ],
        [
          9,
          -15
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          8,
          -16
        ],
        [
          9,
          -15
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          8,
          -16
        ],
        [
          7,
          -15
        ]
      ],
      [
        [
          6,
          -18
        ],
        [
          8,
          -16
        ],
        [
          7,
          -15
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          10,
          -14
        ],
        [
          10,
          -12
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          10,
          -14
        ],
        [
          10,
          -12
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          10,
          -14
        ],
        [
          9,
          -15
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          10,
          -14
        ],
        [
          9,
          -15
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          10,
          -14
        ],
        [
          11,
          -15
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          10,
          -14
        ],
        [
          11,
          -15
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          10,
          -10
        ],
        [
          10,
          -12
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          10,
          -10
        ],
        [
          10,
          -12
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          10,
          -10
        ],
        [
          11,
          -9
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          10,
          -10
        ],
        [
          11,
          -9
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          10,
          -10
        ],
        [
          9,
          -9
        ]
      ],
      [
        [
          8,
          -12
        ],
        [
          10,
          -10
        ],
        [
          9,
          -9
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          12,
          -8
        ],
        [
          12,
          -6
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          12,
          -8
        ],
        [
          12,
          -6
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          12,
          -8
        ],
        [
          11,
          -9
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          12,
          -8
        ],
        [
          11,
          -9
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          12,
          -8
        ],
        [
          13,
          -9
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          12,
          -8
        ],
        [
          13,
          -9
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          12,
          -4
        ],
        [
          12,
          -6
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          12,
          -4
        ],
        [
          12,
          -6
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          12,
          -4
        ],
        [
          13,
          -3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          12,
          -4
        ],
        [
          13,
          -3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          12,
          -4
        ],
        [
          11,
          -3
        ]
      ],
      [
        [
          10,
          -6
        ],
        [
          12,
          -4
        ],
        [
          11,
          -3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          14,
          -2
        ],
        [
          14,
          0
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          14,
          -2
        ],
        [
          14,
          0
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          14,
          -2
        ],
        [
          13,
          -3
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          14,
          -2
        ],
        [
          13,
          -3
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          14,
          -2
        ],
        [
          15,
          -3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          14,
          -2
        ],
        [
          15,
          -3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          14,
          2
        ],
        [
          14,
          0
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          14,
          2
        ],
        [
          14,
          0
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          14,
          2
        ],
        [
          15,
          3
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          14,
          2
        ],
        [
          15,
          3
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          14,
          2
        ],
        [
          13,
          3
        ]
      ],
      [
        [
          12,
          0
        ],
        [
          14,
          2
        ],
        [
          13,
          3
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          16,
          4
        ],
        [
          16,
          6
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          16,
          4
        ],
        [
          16,
          6
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          16,
          4
        ],
        [
          15,
          3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          16,
          4
        ],
        [
          15,
          3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          16,
          4
        ],
        [
          17,
          3
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          16,
          4
        ],
        [
          17,
          3
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          16,
          8
        ],
        [
          16,
          6
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          16,
          8
        ],
        [
          16,
          6
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          16,
          8
        ],
        [
          17,
          9
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          16,
          8
        ],
        [
          17,
          9
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          16,
          8
        ],
        [
          15,
          9
        ]
      ],
      [
        [
          14,
          6
        ],
        [
          16,
          8
        ],
        [
          15,
          9
        ]
      ],
      [
        [
          20,
          12
        ],
        [
          18,
          10
        ],
        [
          18,
          12
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          18,
          10
        ],
        [
          18,
          12
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          18,
          10
        ],
        [
          17,
          9
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          18,
          10
        ],
        [
          17,
          9
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          18,
          10
        ],
        [
          19,
          9
        ]
      ],
      [
        [
          20,
          12
        ],
        [
          18,
          10
        ],
        [
          19,
          9
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          18,
          14
        ],
        [
          18,
          12
        ]
      ],
      [
        [
          20,
          12
        ],
        [
          18,
          14
        ],
        [
          18,
          12
        ]
      ],
      [
        [
          20,
          12
        ],
        [
          18,
          14
        ],
        [
          19,
          15
        ]
      ],
      [
        [
          18,
          18
        ],
        [
          18,
          14
        ],
        [
          19,
          15
        ]
      ],
      [
        [
          18,
          18
        ],
        [
          18,
          14
        ],
        [
          17,
          15
        ]
      ],
      [
        [
          16,
          12
        ],
        [
          18,
          14
        ],
        [
          17,
          15
        ]
      ],
      [
        [
          4,
          -36
        ],
        [
          6,
          -34
        ],
        [
          6,
          -36
        ]
      ],
      [
        [
          8,
          -36
        ],
        [
          6,
          -34
        ],
        [
          6,
          -36
        ]
      ],
      [
        [
          8,
          -36
        ],
        [
          6,
          -34
        ],
        [
          7,
          -33
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          6,
          -34
        ],
        [
          7,
          -33
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          6,
          -34
        ],
        [
          5,
          -33
        ]
      ],
      [
        [
          4,
          -36
        ],
        [
          6,
          -34
        ],
        [
          5,
          -33
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          8,
          -32
        ],
        [
          8,
          -30
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          8,
          -32
        ],
        [
          8,
          -30
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          8,
          -32
        ],
        [
          7,
          -33
        ]
      ],
      [
        [
          8,
          -36
        ],
        [
          8,
          -32
        ],
        [
          7,
          -33
        ]
      ],
      [
        [
          8,
          -36
        ],
        [
          8,
          -32
        ],
        [
          9,
          -33
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          8,
          -32
        ],
        [
          9,
          -33
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          8,
          -28
        ],
        [
          8,
          -30
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          8,
          -28
        ],
        [
          8,
          -30
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          8,
          -28
        ],
        [
          9,
          -27
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          8,
          -28
        ],
        [
          9,
          -27
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          8,
          -28
        ],
        [
          7,
          -27
        ]
      ],
      [
        [
          6,
          -30
        ],
        [
          8,
          -28
        ],
        [
          7,
          -27
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          10,
          -26
        ],
        [
          10,
          -24
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          10,
          -26
        ],
        [
          10,
          -24
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          10,
          -26
        ],
        [
          9,
          -27
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          10,
          -26
        ],
        [
          9,
          -27
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          10,
          -26
        ],
        [
          11,
          -27
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          10,
          -26
        ],
        [
          11,
          -27
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          10,
          -22
        ],
        [
          10,
          -24
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          10,
          -22
        ],
        [
          10,
          -24
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          10,
          -22
        ],
        [
          11,
          -21
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          10,
          -22
        ],
        [
          11,
          -21
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          10,
          -22
        ],
        [
          9,
          -21
        ]
      ],
      [
        [
          8,
          -24
        ],
        [
          10,
          -22
        ],
        [
          9,
          -21
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          12,
          -20
        ],
        [
          12,
          -18
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          12,
          -20
        ],
        [
          12,
          -18
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          12,
          -20
        ],
        [
          11,
          -21
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          12,
          -20
        ],
        [
          11,
          -21
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          12,
          -20
        ],
        [
          13,
          -21
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          12,
          -20
        ],
        [
          13,
          -21
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          12,
          -16
        ],
        [
          12,
          -18
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          12,
          -16
        ],
        [
          12,
          -18
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          12,
          -16
        ],
        [
          13,
          -15
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          12,
          -16
        ],
        [
          13,
          -15
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          12,
          -16
        ],
        [
          11,
          -15
        ]
      ],
      [
        [
          10,
          -18
        ],
        [
          12,
          -16
        ],
        [
          11,
          -15
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          14,
          -14
        ],
        [
          14,
          -12
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          14,
          -14
        ],
        [
          14,
          -12
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          14,
          -14
        ],
        [
          13,
          -15
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          14,
          -14
        ],
        [
          13,
          -15
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          14,
          -14
        ],
        [
          15,
          -15
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          14,
          -14
        ],
        [
          15,
          -15
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          14,
          -10
        ],
        [
          14,
          -12
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          14,
          -10
        ],
        [
          14,
          -12
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          14,
          -10
        ],
        [
          15,
          -9
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          14,
          -10
        ],
        [
          15,
          -9
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          14,
          -10
        ],
        [
          13,
          -9
        ]
      ],
      [
        [
          12,
          -12
        ],
        [
          14,
          -10
        ],
        [
          13,
          -9
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          16,
          -8
        ],
        [
          16,
          -6
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          16,
          -8
        ],
        [
          16,
          -6
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          16,
          -8
        ],
        [
          15,
          -9
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          16,
          -8
        ],
        [
          15,
          -9
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          16,
          -8
        ],
        [
          17,
          -9
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          16,
          -8
        ],
        [
          17,
          -9
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          16,
          -4
        ],
        [
          16,
          -6
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          16,
          -4
        ],
        [
          16,
          -6
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          16,
          -4
        ],
        [
          17,
          -3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          16,
          -4
        ],
        [
          17,
          -3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          16,
          -4
        ],
        [
          15,
          -3
        ]
      ],
      [
        [
          14,
          -6
        ],
        [
          16,
          -4
        ],
        [
          15,
          -3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          18,
          -2
        ],
        [
          18,
          0
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          18,
          -2
        ],
        [
          18,
          0
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          18,
          -2
        ],
        [
          17,
          -3
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          18,
          -2
        ],
        [
          17,
          -3
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          18,
          -2
        ],
        [
          19,
          -3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          18,
          -2
        ],
        [
          19,
          -3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          18,
          2
        ],
        [
          18,
          0
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          18,
          2
        ],
        [
          18,
          0
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          18,
          2
        ],
        [
          19,
          3
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          18,
          2
        ],
        [
          19,
          3
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          18,
          2
        ],
        [
          17,
          3
        ]
      ],
      [
        [
          16,
          0
        ],
        [
          18,
          2
        ],
        [
          17,
          3
        ]
      ],
      [
        [
          22,
          6
        ],
        [
          20,
          4
        ],
        [
          20,
          6
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          20,
          4
        ],
        [
          20,
          6
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          20,
          4
        ],
        [
          19,
          3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          20,
          4
        ],
        [
          19,
          3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          20,
          4
        ],
        [
          21,
          3
        ]
      ],
      [
        [
          22,
          6
        ],
        [
          20,
          4
        ],
        [
          21,
          3
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          20,
          8
        ],
        [
          20,
          6
        ]
      ],
      [
        [
          22,
          6
        ],
        [
          20,
          8
        ],
        [
          20,
          6
        ]
      ],
      [
        [
          22,
          6
        ],
        [
          20,
          8
        ],
        [
          21,
          9
        ]
      ],
      [
        [
          20,
          12
        ],
        [
          20,
          8
        ],
        [
          21,
          9
        ]
      ],
      [
        [
          20,
          12
        ],
        [
          20,
          8
        ],
        [
          19,
          9
        ]
      ],
      [
        [
          18,
          6
        ],
        [
          20,
          8
        ],
        [
          19,
          9
        ]
      ],
      [
        [
          8,
          -36
        ],
        [
          10,
          -34
        ],
        [
          10,
          -36
        ]
      ],
      [
        [
          12,
          -36
        ],
        [
          10,
          -34
        ],
        [
          10,
          -36
        ]
      ],
      [
        [
          12,
          -36
        ],
        [
          10,
          -34
        ],
        [
          11,
          -33
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          10,
          -34
        ],
        [
          11,
          -33
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          10,
          -34
        ],
        [
          9,
          -33
        ]
      ],
      [
        [
          8,
          -36
        ],
        [
          10,
          -34
        ],
        [
          9,
          -33
        ]
      ],
      [
        [
          14,
          -30
        ],
        [
          12,
          -32
        ],
        [
          12,
          -30
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          12,
          -32
        ],
        [
          12,
          -30
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          12,
          -32
        ],
        [
          11,
          -33
        ]
      ],
      [
        [
          12,
          -36
        ],
        [
          12,
          -32
        ],
        [
          11,
          -33
        ]
      ],
      [
        [
          12,
          -36
        ],
        [
          12,
          -32
        ],
        [
          13,
          -33
        ]
      ],
      [
        [
          14,
          -30
        ],
        [
          12,
          -32
        ],
        [
          13,
          -33
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          12,
          -28
        ],
        [
          12,
          -30
        ]
      ],
      [
        [
          14,
          -30
        ],
        [
          12,
          -28
        ],
        [
          12,
          -30
        ]
      ],
      [
        [
          14,
          -30
        ],
        [
          12,
          -28
        ],
        [
          13,
          -27
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          12,
          -28
        ],
        [
          13,
          -27
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          12,
          -28
        ],
        [
          11,
          -27
        ]
      ],
      [
        [
          10,
          -30
        ],
        [
          12,
          -28
        ],
        [
          11,
          -27
        ]
      ],
      [
        [
          16,
          -24
        ],
        [
          14,
          -26
        ],
        [
          14,
          -24
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          14,
          -26
        ],
        [
          14,
          -24
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          14,
          -26
        ],
        [
          13,
          -27
        ]
      ],
      [
        [
          14,
          -30
        ],
        [
          14,
          -26
        ],
        [
          13,
          -27
        ]
      ],
      [
        [
          14,
          -30
        ],
        [
          14,
          -26
        ],
        [
          15,
          -27
        ]
      ],
      [
        [
          16,
          -24
        ],
        [
          14,
          -26
        ],
        [
          15,
          -27
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          14,
          -22
        ],
        [
          14,
          -24
        ]
      ],
      [
        [
          16,
          -24
        ],
        [
          14,
          -22
        ],
        [
          14,
          -24
        ]
      ],
      [
        [
          16,
          -24
        ],
        [
          14,
          -22
        ],
        [
          15,
          -21
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          14,
          -22
        ],
        [
          15,
          -21
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          14,
          -22
        ],
        [
          13,
          -21
        ]
      ],
      [
        [
          12,
          -24
        ],
        [
          14,
          -22
        ],
        [
          13,
          -21
        ]
      ],
      [
        [
          18,
          -18
        ],
        [
          16,
          -20
        ],
        [
          16,
          -18
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          16,
          -20
        ],
        [
          16,
          -18
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          16,
          -20
        ],
        [
          15,
          -21
        ]
      ],
      [
        [
          16,
          -24
        ],
        [
          16,
          -20
        ],
        [
          15,
          -21
        ]
      ],
      [
        [
          16,
          -24
        ],
        [
          16,
          -20
        ],
        [
          17,
          -21
        ]
      ],
      [
        [
          18,
          -18
        ],
        [
          16,
          -20
        ],
        [
          17,
          -21
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          16,
          -16
        ],
        [
          16,
          -18
        ]
      ],
      [
        [
          18,
          -18
        ],
        [
          16,
          -16
        ],
        [
          16,
          -18
        ]
      ],
      [
        [
          18,
          -18
        ],
        [
          16,
          -16
        ],
        [
          17,
          -15
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          16,
          -16
        ],
        [
          17,
          -15
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          16,
          -16
        ],
        [
          15,
          -15
        ]
      ],
      [
        [
          14,
          -18
        ],
        [
          16,
          -16
        ],
        [
          15,
          -15
        ]
      ],
      [
        [
          20,
          -12
        ],
        [
          18,
          -14
        ],
        [
          18,
          -12
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          18,
          -14
        ],
        [
          18,
          -12
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          18,
          -14
        ],
        [
          17,
          -15
        ]
      ],
      [
        [
          18,
          -18
        ],
        [
          18,
          -14
        ],
        [
          17,
          -15
        ]
      ],
      [
        [
          18,
          -18
        ],
        [
          18,
          -14
        ],
        [
          19,
          -15
        ]
      ],
      [
        [
          20,
          -12
        ],
        [
          18,
          -14
        ],
        [
          19,
          -15
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          18,
          -10
        ],
        [
          18,
          -12
        ]
      ],
      [
        [
          20,
          -12
        ],
        [
          18,
          -10
        ],
        [
          18,
          -12
        ]
      ],
      [
        [
          20,
          -12
        ],
        [
          18,
          -10
        ],
        [
          19,
          -9
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          18,
          -10
        ],
        [
          19,
          -9
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          18,
          -10
        ],
        [
          17,
          -9
        ]
      ],
      [
        [
          16,
          -12
        ],
        [
          18,
          -10
        ],
        [
          17,
          -9
        ]
      ],
      [
        [
          22,
          -6
        ],
        [
          20,
          -8
        ],
        [
          20,
          -6
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          20,
          -8
        ],
        [
          20,
          -6
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          20,
          -8
        ],
        [
          19,
          -9
        ]
      ],
      [
        [
          20,
          -12
        ],
        [
          20,
          -8
        ],
        [
          19,
          -9
        ]
      ],
      [
        [
          20,
          -12
        ],
        [
          20,
          -8
        ],
        [
          21,
          -9
        ]
      ],
      [
        [
          22,
          -6
        ],
        [
          20,
          -8
        ],
        [
          21,
          -9
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          20,
          -4
        ],
        [
          20,
          -6
        ]
      ],
      [
        [
          22,
          -6
        ],
        [
          20,
          -4
        ],
        [
          20,
          -6
        ]
      ],
      [
        [
          22,
          -6
        ],
        [
          20,
          -4
        ],
        [
          21,
          -3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          20,
          -4
        ],
        [
          21,
          -3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          20,
          -4
        ],
        [
          19,
          -3
        ]
      ],
      [
        [
          18,
          -6
        ],
        [
          20,
          -4
        ],
        [
          19,
          -3
        ]
      ],
      [
        [
          24,
          0
        ],
        [
          22,
          -2
        ],
        [
          22,
          0
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          22,
          -2
        ],
        [
          22,
          0
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          22,
          -2
        ],
        [
          21,
          -3
        ]
      ],
      [
        [
          22,
          -6
        ],
        [
          22,
          -2
        ],
        [
          21,
          -3
        ]
      ],
      [
        [
          22,
          -6
        ],
        [
          22,
          -2
        ],
        [
          23,
          -3
        ]
      ],
      [
        [
          24,
          0
        ],
        [
          22,
          -2
        ],
        [
          23,
          -3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          22,
          2
        ],
        [
          22,
          0
        ]
      ],
      [
        [
          24,
          0
        ],
        [
          22,
          2
        ],
        [
          22,
          0
        ]
      ],
      [
        [
          24,
          0
        ],
        [
          22,
          2
        ],
        [
          23,
          3
        ]
      ],
      [
        [
          22,
          6
        ],
        [
          22,
          2
        ],
        [
          23,
          3
        ]
      ],
      [
        [
          22,
          6
        ],
        [
          22,
          2
        ],
        [
          21,
          3
        ]
      ],
      [
        [
          20,
          0
        ],
        [
          22,
          2
        ],
        [
          21,
          3
        ]
      ]
    ],
    "verts": [
      {
        "p": [
          -20,
          0
        ],
        "kind": 0,
        "tids": [
          96,
          101,
          16,
          15,
          8,
          7,
          0,
          5,
          88,
          87,
          92,
          91
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -22,
          -2
        ],
        "kind": 1,
        "tids": [
          5,
          0,
          1,
          2,
          3,
          4
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -22,
          0
        ],
        "kind": 2,
        "tids": [
          7,
          6,
          1,
          0
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -24,
          0
        ],
        "kind": 0,
        "tids": [
          6,
          11,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          2,
          1
        ],
        "domain": 3075,
        "allowed": [
          0,
          1,
          2,
          3,
          1024,
          2048,
          2049,
          2051,
          3072,
          3073,
          3075
        ]
      },
      {
        "p": [
          -23,
          -3
        ],
        "kind": 2,
        "tids": [
          2,
          -1,
          -1,
          3
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -22,
          -6
        ],
        "kind": 0,
        "tids": [
          84,
          89,
          4,
          3,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          80,
          79
        ],
        "domain": 3087,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          1024,
          2048,
          2049,
          2051,
          2055,
          2063,
          3072,
          3073,
          3075,
          3079,
          3087
        ]
      },
      {
        "p": [
          -21,
          -3
        ],
        "kind": 2,
        "tids": [
          88,
          5,
          4,
          89
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -22,
          2
        ],
        "kind": 1,
        "tids": [
          9,
          10,
          11,
          6,
          7,
          8
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -21,
          3
        ],
        "kind": 2,
        "tids": [
          14,
          9,
          8,
          15
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -22,
          6
        ],
        "kind": 0,
        "tids": [
          18,
          23,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          10,
          9,
          14,
          13
        ],
        "domain": 3843,
        "allowed": [
          0,
          1,
          2,
          3,
          256,
          512,
          768,
          1024,
          1536,
          1792,
          2048,
          2049,
          2051,
          3072,
          3073,
          3075,
          3584,
          3585,
          3587,
          3840,
          3841,
          3843
        ]
      },
      {
        "p": [
          -23,
          3
        ],
        "kind": 2,
        "tids": [
          10,
          -1,
          -1,
          11
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -18,
          6
        ],
        "kind": 0,
        "tids": [
          108,
          113,
          28,
          27,
          20,
          19,
          12,
          17,
          100,
          99,
          104,
          103
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -20,
          4
        ],
        "kind": 1,
        "tids": [
          17,
          12,
          13,
          14,
          15,
          16
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -20,
          6
        ],
        "kind": 2,
        "tids": [
          19,
          18,
          13,
          12
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -19,
          3
        ],
        "kind": 2,
        "tids": [
          100,
          17,
          16,
          101
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -20,
          8
        ],
        "kind": 1,
        "tids": [
          21,
          22,
          23,
          18,
          19,
          20
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -19,
          9
        ],
        "kind": 2,
        "tids": [
          26,
          21,
          20,
          27
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -20,
          12
        ],
        "kind": 0,
        "tids": [
          30,
          35,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          22,
          21,
          26,
          25
        ],
        "domain": 3843,
        "allowed": [
          0,
          1,
          2,
          3,
          256,
          512,
          768,
          1024,
          1536,
          1792,
          2048,
          2049,
          2051,
          3072,
          3073,
          3075,
          3584,
          3585,
          3587,
          3840,
          3841,
          3843
        ]
      },
      {
        "p": [
          -21,
          9
        ],
        "kind": 2,
        "tids": [
          22,
          -1,
          -1,
          23
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -16,
          12
        ],
        "kind": 0,
        "tids": [
          120,
          125,
          40,
          39,
          32,
          31,
          24,
          29,
          112,
          111,
          116,
          115
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -18,
          10
        ],
        "kind": 1,
        "tids": [
          29,
          24,
          25,
          26,
          27,
          28
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -18,
          12
        ],
        "kind": 2,
        "tids": [
          31,
          30,
          25,
          24
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -17,
          9
        ],
        "kind": 2,
        "tids": [
          112,
          29,
          28,
          113
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -18,
          14
        ],
        "kind": 1,
        "tids": [
          33,
          34,
          35,
          30,
          31,
          32
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -17,
          15
        ],
        "kind": 2,
        "tids": [
          38,
          33,
          32,
          39
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -18,
          18
        ],
        "kind": 0,
        "tids": [
          42,
          47,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          34,
          33,
          38,
          37
        ],
        "domain": 3843,
        "allowed": [
          0,
          1,
          2,
          3,
          256,
          512,
          768,
          1024,
          1536,
          1792,
          2048,
          2049,
          2051,
          3072,
          3073,
          3075,
          3584,
          3585,
          3587,
          3840,
          3841,
          3843
        ]
      },
      {
        "p": [
          -19,
          15
        ],
        "kind": 2,
        "tids": [
          34,
          -1,
          -1,
          35
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -14,
          18
        ],
        "kind": 0,
        "tids": [
          132,
          137,
          52,
          51,
          44,
          43,
          36,
          41,
          124,
          123,
          128,
          127
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -16,
          16
        ],
        "kind": 1,
        "tids": [
          41,
          36,
          37,
          38,
          39,
          40
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -16,
          18
        ],
        "kind": 2,
        "tids": [
          43,
          42,
          37,
          36
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -15,
          15
        ],
        "kind": 2,
        "tids": [
          124,
          41,
          40,
          125
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -16,
          20
        ],
        "kind": 1,
        "tids": [
          45,
          46,
          47,
          42,
          43,
          44
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -15,
          21
        ],
        "kind": 2,
        "tids": [
          50,
          45,
          44,
          51
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -16,
          24
        ],
        "kind": 0,
        "tids": [
          54,
          59,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          46,
          45,
          50,
          49
        ],
        "domain": 3843,
        "allowed": [
          0,
          1,
          2,
          3,
          256,
          512,
          768,
          1024,
          1536,
          1792,
          2048,
          2049,
          2051,
          3072,
          3073,
          3075,
          3584,
          3585,
          3587,
          3840,
          3841,
          3843
        ]
      },
      {
        "p": [
          -17,
          21
        ],
        "kind": 2,
        "tids": [
          46,
          -1,
          -1,
          47
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -12,
          24
        ],
        "kind": 0,
        "tids": [
          144,
          149,
          64,
          63,
          56,
          55,
          48,
          53,
          136,
          135,
          140,
          139
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -14,
          22
        ],
        "kind": 1,
        "tids": [
          53,
          48,
          49,
          50,
          51,
          52
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -14,
          24
        ],
        "kind": 2,
        "tids": [
          55,
          54,
          49,
          48
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -13,
          21
        ],
        "kind": 2,
        "tids": [
          136,
          53,
          52,
          137
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          26
        ],
        "kind": 1,
        "tids": [
          57,
          58,
          59,
          54,
          55,
          56
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -13,
          27
        ],
        "kind": 2,
        "tids": [
          62,
          57,
          56,
          63
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          30
        ],
        "kind": 0,
        "tids": [
          66,
          71,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          58,
          57,
          62,
          61
        ],
        "domain": 3843,
        "allowed": [
          0,
          1,
          2,
          3,
          256,
          512,
          768,
          1024,
          1536,
          1792,
          2048,
          2049,
          2051,
          3072,
          3073,
          3075,
          3584,
          3585,
          3587,
          3840,
          3841,
          3843
        ]
      },
      {
        "p": [
          -15,
          27
        ],
        "kind": 2,
        "tids": [
          58,
          -1,
          -1,
          59
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -10,
          30
        ],
        "kind": 0,
        "tids": [
          156,
          161,
          76,
          75,
          68,
          67,
          60,
          65,
          148,
          147,
          152,
          151
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -12,
          28
        ],
        "kind": 1,
        "tids": [
          65,
          60,
          61,
          62,
          63,
          64
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -12,
          30
        ],
        "kind": 2,
        "tids": [
          67,
          66,
          61,
          60
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -11,
          27
        ],
        "kind": 2,
        "tids": [
          148,
          65,
          64,
          149
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          32
        ],
        "kind": 1,
        "tids": [
          69,
          70,
          71,
          66,
          67,
          68
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -11,
          33
        ],
        "kind": 2,
        "tids": [
          74,
          69,
          68,
          75
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          70,
          69,
          74,
          73
        ],
        "domain": 3840,
        "allowed": [
          0,
          256,
          512,
          768,
          1024,
          1536,
          1792,
          2048,
          3072,
          3584,
          3840
        ]
      },
      {
        "p": [
          -13,
          33
        ],
        "kind": 2,
        "tids": [
          70,
          -1,
          -1,
          71
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -8,
          36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          72,
          77,
          160,
          159,
          164,
          163
        ],
        "domain": 4032,
        "allowed": [
          0,
          64,
          128,
          192,
          256,
          384,
          448,
          512,
          768,
          896,
          960,
          1024,
          1536,
          1792,
          1920,
          1984,
          2048,
          3072,
          3584,
          3840,
          3968,
          4032
        ]
      },
      {
        "p": [
          -10,
          34
        ],
        "kind": 1,
        "tids": [
          77,
          72,
          73,
          74,
          75,
          76
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -10,
          36
        ],
        "kind": 2,
        "tids": [
          -1,
          -1,
          73,
          72
        ],
        "domain": 12,
        "allowed": [
          0,
          4,
          8
        ]
      },
      {
        "p": [
          -9,
          33
        ],
        "kind": 2,
        "tids": [
          160,
          77,
          76,
          161
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -18,
          -6
        ],
        "kind": 0,
        "tids": [
          186,
          191,
          94,
          93,
          86,
          85,
          78,
          83,
          178,
          177,
          182,
          181
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -20,
          -8
        ],
        "kind": 1,
        "tids": [
          83,
          78,
          79,
          80,
          81,
          82
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -20,
          -6
        ],
        "kind": 2,
        "tids": [
          85,
          84,
          79,
          78
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -21,
          -9
        ],
        "kind": 2,
        "tids": [
          80,
          -1,
          -1,
          81
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -20,
          -12
        ],
        "kind": 0,
        "tids": [
          174,
          179,
          82,
          81,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          170,
          169
        ],
        "domain": 3087,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          1024,
          2048,
          2049,
          2051,
          2055,
          2063,
          3072,
          3073,
          3075,
          3079,
          3087
        ]
      },
      {
        "p": [
          -19,
          -9
        ],
        "kind": 2,
        "tids": [
          178,
          83,
          82,
          179
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -20,
          -4
        ],
        "kind": 1,
        "tids": [
          87,
          88,
          89,
          84,
          85,
          86
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -19,
          -3
        ],
        "kind": 2,
        "tids": [
          92,
          87,
          86,
          93
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -16,
          0
        ],
        "kind": 0,
        "tids": [
          198,
          203,
          106,
          105,
          98,
          97,
          90,
          95,
          190,
          189,
          194,
          193
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -18,
          -2
        ],
        "kind": 1,
        "tids": [
          95,
          90,
          91,
          92,
          93,
          94
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -18,
          0
        ],
        "kind": 2,
        "tids": [
          97,
          96,
          91,
          90
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -17,
          -3
        ],
        "kind": 2,
        "tids": [
          190,
          95,
          94,
          191
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -18,
          2
        ],
        "kind": 1,
        "tids": [
          99,
          100,
          101,
          96,
          97,
          98
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -17,
          3
        ],
        "kind": 2,
        "tids": [
          104,
          99,
          98,
          105
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          6
        ],
        "kind": 0,
        "tids": [
          210,
          215,
          118,
          117,
          110,
          109,
          102,
          107,
          202,
          201,
          206,
          205
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -16,
          4
        ],
        "kind": 1,
        "tids": [
          107,
          102,
          103,
          104,
          105,
          106
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -16,
          6
        ],
        "kind": 2,
        "tids": [
          109,
          108,
          103,
          102
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -15,
          3
        ],
        "kind": 2,
        "tids": [
          202,
          107,
          106,
          203
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -16,
          8
        ],
        "kind": 1,
        "tids": [
          111,
          112,
          113,
          108,
          109,
          110
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -15,
          9
        ],
        "kind": 2,
        "tids": [
          116,
          111,
          110,
          117
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          12
        ],
        "kind": 0,
        "tids": [
          222,
          227,
          130,
          129,
          122,
          121,
          114,
          119,
          214,
          213,
          218,
          217
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -14,
          10
        ],
        "kind": 1,
        "tids": [
          119,
          114,
          115,
          116,
          117,
          118
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -14,
          12
        ],
        "kind": 2,
        "tids": [
          121,
          120,
          115,
          114
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -13,
          9
        ],
        "kind": 2,
        "tids": [
          214,
          119,
          118,
          215
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          14
        ],
        "kind": 1,
        "tids": [
          123,
          124,
          125,
          120,
          121,
          122
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -13,
          15
        ],
        "kind": 2,
        "tids": [
          128,
          123,
          122,
          129
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          18
        ],
        "kind": 0,
        "tids": [
          234,
          239,
          142,
          141,
          134,
          133,
          126,
          131,
          226,
          225,
          230,
          229
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -12,
          16
        ],
        "kind": 1,
        "tids": [
          131,
          126,
          127,
          128,
          129,
          130
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -12,
          18
        ],
        "kind": 2,
        "tids": [
          133,
          132,
          127,
          126
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -11,
          15
        ],
        "kind": 2,
        "tids": [
          226,
          131,
          130,
          227
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          20
        ],
        "kind": 1,
        "tids": [
          135,
          136,
          137,
          132,
          133,
          134
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -11,
          21
        ],
        "kind": 2,
        "tids": [
          140,
          135,
          134,
          141
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          24
        ],
        "kind": 0,
        "tids": [
          246,
          251,
          154,
          153,
          146,
          145,
          138,
          143,
          238,
          237,
          242,
          241
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -10,
          22
        ],
        "kind": 1,
        "tids": [
          143,
          138,
          139,
          140,
          141,
          142
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -10,
          24
        ],
        "kind": 2,
        "tids": [
          145,
          144,
          139,
          138
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -9,
          21
        ],
        "kind": 2,
        "tids": [
          238,
          143,
          142,
          239
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          26
        ],
        "kind": 1,
        "tids": [
          147,
          148,
          149,
          144,
          145,
          146
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -9,
          27
        ],
        "kind": 2,
        "tids": [
          152,
          147,
          146,
          153
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          30
        ],
        "kind": 0,
        "tids": [
          258,
          263,
          166,
          165,
          158,
          157,
          150,
          155,
          250,
          249,
          254,
          253
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -8,
          28
        ],
        "kind": 1,
        "tids": [
          155,
          150,
          151,
          152,
          153,
          154
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -8,
          30
        ],
        "kind": 2,
        "tids": [
          157,
          156,
          151,
          150
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -7,
          27
        ],
        "kind": 2,
        "tids": [
          250,
          155,
          154,
          251
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          32
        ],
        "kind": 1,
        "tids": [
          159,
          160,
          161,
          156,
          157,
          158
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -7,
          33
        ],
        "kind": 2,
        "tids": [
          164,
          159,
          158,
          165
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          162,
          167,
          262,
          261,
          266,
          265
        ],
        "domain": 4032,
        "allowed": [
          0,
          64,
          128,
          192,
          256,
          384,
          448,
          512,
          768,
          896,
          960,
          1024,
          1536,
          1792,
          1920,
          1984,
          2048,
          3072,
          3584,
          3840,
          3968,
          4032
        ]
      },
      {
        "p": [
          -6,
          34
        ],
        "kind": 1,
        "tids": [
          167,
          162,
          163,
          164,
          165,
          166
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -6,
          36
        ],
        "kind": 2,
        "tids": [
          -1,
          -1,
          163,
          162
        ],
        "domain": 12,
        "allowed": [
          0,
          4,
          8
        ]
      },
      {
        "p": [
          -5,
          33
        ],
        "kind": 2,
        "tids": [
          262,
          167,
          166,
          263
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -16,
          -12
        ],
        "kind": 0,
        "tids": [
          288,
          293,
          184,
          183,
          176,
          175,
          168,
          173,
          280,
          279,
          284,
          283
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -18,
          -14
        ],
        "kind": 1,
        "tids": [
          173,
          168,
          169,
          170,
          171,
          172
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -18,
          -12
        ],
        "kind": 2,
        "tids": [
          175,
          174,
          169,
          168
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -19,
          -15
        ],
        "kind": 2,
        "tids": [
          170,
          -1,
          -1,
          171
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -18,
          -18
        ],
        "kind": 0,
        "tids": [
          276,
          281,
          172,
          171,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          272,
          271
        ],
        "domain": 3087,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          1024,
          2048,
          2049,
          2051,
          2055,
          2063,
          3072,
          3073,
          3075,
          3079,
          3087
        ]
      },
      {
        "p": [
          -17,
          -15
        ],
        "kind": 2,
        "tids": [
          280,
          173,
          172,
          281
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -18,
          -10
        ],
        "kind": 1,
        "tids": [
          177,
          178,
          179,
          174,
          175,
          176
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -17,
          -9
        ],
        "kind": 2,
        "tids": [
          182,
          177,
          176,
          183
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          -6
        ],
        "kind": 0,
        "tids": [
          300,
          305,
          196,
          195,
          188,
          187,
          180,
          185,
          292,
          291,
          296,
          295
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -16,
          -8
        ],
        "kind": 1,
        "tids": [
          185,
          180,
          181,
          182,
          183,
          184
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -16,
          -6
        ],
        "kind": 2,
        "tids": [
          187,
          186,
          181,
          180
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -15,
          -9
        ],
        "kind": 2,
        "tids": [
          292,
          185,
          184,
          293
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -16,
          -4
        ],
        "kind": 1,
        "tids": [
          189,
          190,
          191,
          186,
          187,
          188
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -15,
          -3
        ],
        "kind": 2,
        "tids": [
          194,
          189,
          188,
          195
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          0
        ],
        "kind": 0,
        "tids": [
          312,
          317,
          208,
          207,
          200,
          199,
          192,
          197,
          304,
          303,
          308,
          307
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -14,
          -2
        ],
        "kind": 1,
        "tids": [
          197,
          192,
          193,
          194,
          195,
          196
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -14,
          0
        ],
        "kind": 2,
        "tids": [
          199,
          198,
          193,
          192
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -13,
          -3
        ],
        "kind": 2,
        "tids": [
          304,
          197,
          196,
          305
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          2
        ],
        "kind": 1,
        "tids": [
          201,
          202,
          203,
          198,
          199,
          200
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -13,
          3
        ],
        "kind": 2,
        "tids": [
          206,
          201,
          200,
          207
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          6
        ],
        "kind": 0,
        "tids": [
          324,
          329,
          220,
          219,
          212,
          211,
          204,
          209,
          316,
          315,
          320,
          319
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -12,
          4
        ],
        "kind": 1,
        "tids": [
          209,
          204,
          205,
          206,
          207,
          208
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -12,
          6
        ],
        "kind": 2,
        "tids": [
          211,
          210,
          205,
          204
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -11,
          3
        ],
        "kind": 2,
        "tids": [
          316,
          209,
          208,
          317
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          8
        ],
        "kind": 1,
        "tids": [
          213,
          214,
          215,
          210,
          211,
          212
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -11,
          9
        ],
        "kind": 2,
        "tids": [
          218,
          213,
          212,
          219
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          12
        ],
        "kind": 0,
        "tids": [
          336,
          341,
          232,
          231,
          224,
          223,
          216,
          221,
          328,
          327,
          332,
          331
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -10,
          10
        ],
        "kind": 1,
        "tids": [
          221,
          216,
          217,
          218,
          219,
          220
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -10,
          12
        ],
        "kind": 2,
        "tids": [
          223,
          222,
          217,
          216
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -9,
          9
        ],
        "kind": 2,
        "tids": [
          328,
          221,
          220,
          329
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          14
        ],
        "kind": 1,
        "tids": [
          225,
          226,
          227,
          222,
          223,
          224
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -9,
          15
        ],
        "kind": 2,
        "tids": [
          230,
          225,
          224,
          231
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          18
        ],
        "kind": 0,
        "tids": [
          348,
          353,
          244,
          243,
          236,
          235,
          228,
          233,
          340,
          339,
          344,
          343
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -8,
          16
        ],
        "kind": 1,
        "tids": [
          233,
          228,
          229,
          230,
          231,
          232
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -8,
          18
        ],
        "kind": 2,
        "tids": [
          235,
          234,
          229,
          228
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -7,
          15
        ],
        "kind": 2,
        "tids": [
          340,
          233,
          232,
          341
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          20
        ],
        "kind": 1,
        "tids": [
          237,
          238,
          239,
          234,
          235,
          236
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -7,
          21
        ],
        "kind": 2,
        "tids": [
          242,
          237,
          236,
          243
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          24
        ],
        "kind": 0,
        "tids": [
          360,
          365,
          256,
          255,
          248,
          247,
          240,
          245,
          352,
          351,
          356,
          355
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -6,
          22
        ],
        "kind": 1,
        "tids": [
          245,
          240,
          241,
          242,
          243,
          244
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -6,
          24
        ],
        "kind": 2,
        "tids": [
          247,
          246,
          241,
          240
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -5,
          21
        ],
        "kind": 2,
        "tids": [
          352,
          245,
          244,
          353
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          26
        ],
        "kind": 1,
        "tids": [
          249,
          250,
          251,
          246,
          247,
          248
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -5,
          27
        ],
        "kind": 2,
        "tids": [
          254,
          249,
          248,
          255
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          30
        ],
        "kind": 0,
        "tids": [
          372,
          377,
          268,
          267,
          260,
          259,
          252,
          257,
          364,
          363,
          368,
          367
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -4,
          28
        ],
        "kind": 1,
        "tids": [
          257,
          252,
          253,
          254,
          255,
          256
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -4,
          30
        ],
        "kind": 2,
        "tids": [
          259,
          258,
          253,
          252
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -3,
          27
        ],
        "kind": 2,
        "tids": [
          364,
          257,
          256,
          365
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          32
        ],
        "kind": 1,
        "tids": [
          261,
          262,
          263,
          258,
          259,
          260
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -3,
          33
        ],
        "kind": 2,
        "tids": [
          266,
          261,
          260,
          267
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          264,
          269,
          376,
          375,
          380,
          379
        ],
        "domain": 4032,
        "allowed": [
          0,
          64,
          128,
          192,
          256,
          384,
          448,
          512,
          768,
          896,
          960,
          1024,
          1536,
          1792,
          1920,
          1984,
          2048,
          3072,
          3584,
          3840,
          3968,
          4032
        ]
      },
      {
        "p": [
          -2,
          34
        ],
        "kind": 1,
        "tids": [
          269,
          264,
          265,
          266,
          267,
          268
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -2,
          36
        ],
        "kind": 2,
        "tids": [
          -1,
          -1,
          265,
          264
        ],
        "domain": 12,
        "allowed": [
          0,
          4,
          8
        ]
      },
      {
        "p": [
          -1,
          33
        ],
        "kind": 2,
        "tids": [
          376,
          269,
          268,
          377
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          -18
        ],
        "kind": 0,
        "tids": [
          402,
          407,
          286,
          285,
          278,
          277,
          270,
          275,
          394,
          393,
          398,
          397
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -16,
          -20
        ],
        "kind": 1,
        "tids": [
          275,
          270,
          271,
          272,
          273,
          274
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -16,
          -18
        ],
        "kind": 2,
        "tids": [
          277,
          276,
          271,
          270
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -17,
          -21
        ],
        "kind": 2,
        "tids": [
          272,
          -1,
          -1,
          273
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -16,
          -24
        ],
        "kind": 0,
        "tids": [
          390,
          395,
          274,
          273,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          386,
          385
        ],
        "domain": 3087,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          1024,
          2048,
          2049,
          2051,
          2055,
          2063,
          3072,
          3073,
          3075,
          3079,
          3087
        ]
      },
      {
        "p": [
          -15,
          -21
        ],
        "kind": 2,
        "tids": [
          394,
          275,
          274,
          395
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -16,
          -16
        ],
        "kind": 1,
        "tids": [
          279,
          280,
          281,
          276,
          277,
          278
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -15,
          -15
        ],
        "kind": 2,
        "tids": [
          284,
          279,
          278,
          285
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          -12
        ],
        "kind": 0,
        "tids": [
          414,
          419,
          298,
          297,
          290,
          289,
          282,
          287,
          406,
          405,
          410,
          409
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -14,
          -14
        ],
        "kind": 1,
        "tids": [
          287,
          282,
          283,
          284,
          285,
          286
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -14,
          -12
        ],
        "kind": 2,
        "tids": [
          289,
          288,
          283,
          282
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -13,
          -15
        ],
        "kind": 2,
        "tids": [
          406,
          287,
          286,
          407
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          -10
        ],
        "kind": 1,
        "tids": [
          291,
          292,
          293,
          288,
          289,
          290
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -13,
          -9
        ],
        "kind": 2,
        "tids": [
          296,
          291,
          290,
          297
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          -6
        ],
        "kind": 0,
        "tids": [
          426,
          431,
          310,
          309,
          302,
          301,
          294,
          299,
          418,
          417,
          422,
          421
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -12,
          -8
        ],
        "kind": 1,
        "tids": [
          299,
          294,
          295,
          296,
          297,
          298
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -12,
          -6
        ],
        "kind": 2,
        "tids": [
          301,
          300,
          295,
          294
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -11,
          -9
        ],
        "kind": 2,
        "tids": [
          418,
          299,
          298,
          419
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          -4
        ],
        "kind": 1,
        "tids": [
          303,
          304,
          305,
          300,
          301,
          302
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -11,
          -3
        ],
        "kind": 2,
        "tids": [
          308,
          303,
          302,
          309
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          0
        ],
        "kind": 0,
        "tids": [
          438,
          443,
          322,
          321,
          314,
          313,
          306,
          311,
          430,
          429,
          434,
          433
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -10,
          -2
        ],
        "kind": 1,
        "tids": [
          311,
          306,
          307,
          308,
          309,
          310
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -10,
          0
        ],
        "kind": 2,
        "tids": [
          313,
          312,
          307,
          306
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -9,
          -3
        ],
        "kind": 2,
        "tids": [
          430,
          311,
          310,
          431
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          2
        ],
        "kind": 1,
        "tids": [
          315,
          316,
          317,
          312,
          313,
          314
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -9,
          3
        ],
        "kind": 2,
        "tids": [
          320,
          315,
          314,
          321
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          6
        ],
        "kind": 0,
        "tids": [
          450,
          455,
          334,
          333,
          326,
          325,
          318,
          323,
          442,
          441,
          446,
          445
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -8,
          4
        ],
        "kind": 1,
        "tids": [
          323,
          318,
          319,
          320,
          321,
          322
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -8,
          6
        ],
        "kind": 2,
        "tids": [
          325,
          324,
          319,
          318
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -7,
          3
        ],
        "kind": 2,
        "tids": [
          442,
          323,
          322,
          443
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          8
        ],
        "kind": 1,
        "tids": [
          327,
          328,
          329,
          324,
          325,
          326
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -7,
          9
        ],
        "kind": 2,
        "tids": [
          332,
          327,
          326,
          333
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          12
        ],
        "kind": 0,
        "tids": [
          462,
          467,
          346,
          345,
          338,
          337,
          330,
          335,
          454,
          453,
          458,
          457
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -6,
          10
        ],
        "kind": 1,
        "tids": [
          335,
          330,
          331,
          332,
          333,
          334
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -6,
          12
        ],
        "kind": 2,
        "tids": [
          337,
          336,
          331,
          330
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -5,
          9
        ],
        "kind": 2,
        "tids": [
          454,
          335,
          334,
          455
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          14
        ],
        "kind": 1,
        "tids": [
          339,
          340,
          341,
          336,
          337,
          338
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -5,
          15
        ],
        "kind": 2,
        "tids": [
          344,
          339,
          338,
          345
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          18
        ],
        "kind": 0,
        "tids": [
          474,
          479,
          358,
          357,
          350,
          349,
          342,
          347,
          466,
          465,
          470,
          469
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -4,
          16
        ],
        "kind": 1,
        "tids": [
          347,
          342,
          343,
          344,
          345,
          346
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -4,
          18
        ],
        "kind": 2,
        "tids": [
          349,
          348,
          343,
          342
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -3,
          15
        ],
        "kind": 2,
        "tids": [
          466,
          347,
          346,
          467
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          20
        ],
        "kind": 1,
        "tids": [
          351,
          352,
          353,
          348,
          349,
          350
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -3,
          21
        ],
        "kind": 2,
        "tids": [
          356,
          351,
          350,
          357
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          24
        ],
        "kind": 0,
        "tids": [
          486,
          491,
          370,
          369,
          362,
          361,
          354,
          359,
          478,
          477,
          482,
          481
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -2,
          22
        ],
        "kind": 1,
        "tids": [
          359,
          354,
          355,
          356,
          357,
          358
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -2,
          24
        ],
        "kind": 2,
        "tids": [
          361,
          360,
          355,
          354
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -1,
          21
        ],
        "kind": 2,
        "tids": [
          478,
          359,
          358,
          479
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          26
        ],
        "kind": 1,
        "tids": [
          363,
          364,
          365,
          360,
          361,
          362
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -1,
          27
        ],
        "kind": 2,
        "tids": [
          368,
          363,
          362,
          369
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          30
        ],
        "kind": 0,
        "tids": [
          498,
          503,
          382,
          381,
          374,
          373,
          366,
          371,
          490,
          489,
          494,
          493
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          0,
          28
        ],
        "kind": 1,
        "tids": [
          371,
          366,
          367,
          368,
          369,
          370
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          0,
          30
        ],
        "kind": 2,
        "tids": [
          373,
          372,
          367,
          366
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          1,
          27
        ],
        "kind": 2,
        "tids": [
          490,
          371,
          370,
          491
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          32
        ],
        "kind": 1,
        "tids": [
          375,
          376,
          377,
          372,
          373,
          374
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          1,
          33
        ],
        "kind": 2,
        "tids": [
          380,
          375,
          374,
          381
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          378,
          383,
          502,
          501,
          506,
          505
        ],
        "domain": 4032,
        "allowed": [
          0,
          64,
          128,
          192,
          256,
          384,
          448,
          512,
          768,
          896,
          960,
          1024,
          1536,
          1792,
          1920,
          1984,
          2048,
          3072,
          3584,
          3840,
          3968,
          4032
        ]
      },
      {
        "p": [
          2,
          34
        ],
        "kind": 1,
        "tids": [
          383,
          378,
          379,
          380,
          381,
          382
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          2,
          36
        ],
        "kind": 2,
        "tids": [
          -1,
          -1,
          379,
          378
        ],
        "domain": 12,
        "allowed": [
          0,
          4,
          8
        ]
      },
      {
        "p": [
          3,
          33
        ],
        "kind": 2,
        "tids": [
          502,
          383,
          382,
          503
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          -24
        ],
        "kind": 0,
        "tids": [
          528,
          533,
          400,
          399,
          392,
          391,
          384,
          389,
          520,
          519,
          524,
          523
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -14,
          -26
        ],
        "kind": 1,
        "tids": [
          389,
          384,
          385,
          386,
          387,
          388
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -14,
          -24
        ],
        "kind": 2,
        "tids": [
          391,
          390,
          385,
          384
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -15,
          -27
        ],
        "kind": 2,
        "tids": [
          386,
          -1,
          -1,
          387
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -14,
          -30
        ],
        "kind": 0,
        "tids": [
          516,
          521,
          388,
          387,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          512,
          511
        ],
        "domain": 3087,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          1024,
          2048,
          2049,
          2051,
          2055,
          2063,
          3072,
          3073,
          3075,
          3079,
          3087
        ]
      },
      {
        "p": [
          -13,
          -27
        ],
        "kind": 2,
        "tids": [
          520,
          389,
          388,
          521
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -14,
          -22
        ],
        "kind": 1,
        "tids": [
          393,
          394,
          395,
          390,
          391,
          392
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -13,
          -21
        ],
        "kind": 2,
        "tids": [
          398,
          393,
          392,
          399
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          -18
        ],
        "kind": 0,
        "tids": [
          540,
          545,
          412,
          411,
          404,
          403,
          396,
          401,
          532,
          531,
          536,
          535
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -12,
          -20
        ],
        "kind": 1,
        "tids": [
          401,
          396,
          397,
          398,
          399,
          400
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -12,
          -18
        ],
        "kind": 2,
        "tids": [
          403,
          402,
          397,
          396
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -11,
          -21
        ],
        "kind": 2,
        "tids": [
          532,
          401,
          400,
          533
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          -16
        ],
        "kind": 1,
        "tids": [
          405,
          406,
          407,
          402,
          403,
          404
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -11,
          -15
        ],
        "kind": 2,
        "tids": [
          410,
          405,
          404,
          411
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          -12
        ],
        "kind": 0,
        "tids": [
          552,
          557,
          424,
          423,
          416,
          415,
          408,
          413,
          544,
          543,
          548,
          547
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -10,
          -14
        ],
        "kind": 1,
        "tids": [
          413,
          408,
          409,
          410,
          411,
          412
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -10,
          -12
        ],
        "kind": 2,
        "tids": [
          415,
          414,
          409,
          408
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -9,
          -15
        ],
        "kind": 2,
        "tids": [
          544,
          413,
          412,
          545
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          -10
        ],
        "kind": 1,
        "tids": [
          417,
          418,
          419,
          414,
          415,
          416
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -9,
          -9
        ],
        "kind": 2,
        "tids": [
          422,
          417,
          416,
          423
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          -6
        ],
        "kind": 0,
        "tids": [
          564,
          569,
          436,
          435,
          428,
          427,
          420,
          425,
          556,
          555,
          560,
          559
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -8,
          -8
        ],
        "kind": 1,
        "tids": [
          425,
          420,
          421,
          422,
          423,
          424
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -8,
          -6
        ],
        "kind": 2,
        "tids": [
          427,
          426,
          421,
          420
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -7,
          -9
        ],
        "kind": 2,
        "tids": [
          556,
          425,
          424,
          557
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          -4
        ],
        "kind": 1,
        "tids": [
          429,
          430,
          431,
          426,
          427,
          428
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -7,
          -3
        ],
        "kind": 2,
        "tids": [
          434,
          429,
          428,
          435
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          0
        ],
        "kind": 0,
        "tids": [
          576,
          581,
          448,
          447,
          440,
          439,
          432,
          437,
          568,
          567,
          572,
          571
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -6,
          -2
        ],
        "kind": 1,
        "tids": [
          437,
          432,
          433,
          434,
          435,
          436
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -6,
          0
        ],
        "kind": 2,
        "tids": [
          439,
          438,
          433,
          432
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -5,
          -3
        ],
        "kind": 2,
        "tids": [
          568,
          437,
          436,
          569
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          2
        ],
        "kind": 1,
        "tids": [
          441,
          442,
          443,
          438,
          439,
          440
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -5,
          3
        ],
        "kind": 2,
        "tids": [
          446,
          441,
          440,
          447
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          6
        ],
        "kind": 0,
        "tids": [
          588,
          593,
          460,
          459,
          452,
          451,
          444,
          449,
          580,
          579,
          584,
          583
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -4,
          4
        ],
        "kind": 1,
        "tids": [
          449,
          444,
          445,
          446,
          447,
          448
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -4,
          6
        ],
        "kind": 2,
        "tids": [
          451,
          450,
          445,
          444
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -3,
          3
        ],
        "kind": 2,
        "tids": [
          580,
          449,
          448,
          581
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          8
        ],
        "kind": 1,
        "tids": [
          453,
          454,
          455,
          450,
          451,
          452
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -3,
          9
        ],
        "kind": 2,
        "tids": [
          458,
          453,
          452,
          459
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          12
        ],
        "kind": 0,
        "tids": [
          600,
          605,
          472,
          471,
          464,
          463,
          456,
          461,
          592,
          591,
          596,
          595
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -2,
          10
        ],
        "kind": 1,
        "tids": [
          461,
          456,
          457,
          458,
          459,
          460
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -2,
          12
        ],
        "kind": 2,
        "tids": [
          463,
          462,
          457,
          456
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -1,
          9
        ],
        "kind": 2,
        "tids": [
          592,
          461,
          460,
          593
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          14
        ],
        "kind": 1,
        "tids": [
          465,
          466,
          467,
          462,
          463,
          464
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -1,
          15
        ],
        "kind": 2,
        "tids": [
          470,
          465,
          464,
          471
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          18
        ],
        "kind": 0,
        "tids": [
          612,
          617,
          484,
          483,
          476,
          475,
          468,
          473,
          604,
          603,
          608,
          607
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          0,
          16
        ],
        "kind": 1,
        "tids": [
          473,
          468,
          469,
          470,
          471,
          472
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          0,
          18
        ],
        "kind": 2,
        "tids": [
          475,
          474,
          469,
          468
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          1,
          15
        ],
        "kind": 2,
        "tids": [
          604,
          473,
          472,
          605
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          20
        ],
        "kind": 1,
        "tids": [
          477,
          478,
          479,
          474,
          475,
          476
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          1,
          21
        ],
        "kind": 2,
        "tids": [
          482,
          477,
          476,
          483
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          24
        ],
        "kind": 0,
        "tids": [
          624,
          629,
          496,
          495,
          488,
          487,
          480,
          485,
          616,
          615,
          620,
          619
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          2,
          22
        ],
        "kind": 1,
        "tids": [
          485,
          480,
          481,
          482,
          483,
          484
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          2,
          24
        ],
        "kind": 2,
        "tids": [
          487,
          486,
          481,
          480
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          3,
          21
        ],
        "kind": 2,
        "tids": [
          616,
          485,
          484,
          617
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          26
        ],
        "kind": 1,
        "tids": [
          489,
          490,
          491,
          486,
          487,
          488
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          3,
          27
        ],
        "kind": 2,
        "tids": [
          494,
          489,
          488,
          495
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          30
        ],
        "kind": 0,
        "tids": [
          636,
          641,
          508,
          507,
          500,
          499,
          492,
          497,
          628,
          627,
          632,
          631
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          4,
          28
        ],
        "kind": 1,
        "tids": [
          497,
          492,
          493,
          494,
          495,
          496
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          4,
          30
        ],
        "kind": 2,
        "tids": [
          499,
          498,
          493,
          492
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          5,
          27
        ],
        "kind": 2,
        "tids": [
          628,
          497,
          496,
          629
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          32
        ],
        "kind": 1,
        "tids": [
          501,
          502,
          503,
          498,
          499,
          500
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          5,
          33
        ],
        "kind": 2,
        "tids": [
          506,
          501,
          500,
          507
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          504,
          509,
          640,
          639,
          644,
          643
        ],
        "domain": 4032,
        "allowed": [
          0,
          64,
          128,
          192,
          256,
          384,
          448,
          512,
          768,
          896,
          960,
          1024,
          1536,
          1792,
          1920,
          1984,
          2048,
          3072,
          3584,
          3840,
          3968,
          4032
        ]
      },
      {
        "p": [
          6,
          34
        ],
        "kind": 1,
        "tids": [
          509,
          504,
          505,
          506,
          507,
          508
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          6,
          36
        ],
        "kind": 2,
        "tids": [
          -1,
          -1,
          505,
          504
        ],
        "domain": 12,
        "allowed": [
          0,
          4,
          8
        ]
      },
      {
        "p": [
          7,
          33
        ],
        "kind": 2,
        "tids": [
          640,
          509,
          508,
          641
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          -30
        ],
        "kind": 0,
        "tids": [
          660,
          665,
          526,
          525,
          518,
          517,
          510,
          515,
          652,
          651,
          656,
          655
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -12,
          -32
        ],
        "kind": 1,
        "tids": [
          515,
          510,
          511,
          512,
          513,
          514
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -12,
          -30
        ],
        "kind": 2,
        "tids": [
          517,
          516,
          511,
          510
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -13,
          -33
        ],
        "kind": 2,
        "tids": [
          512,
          -1,
          -1,
          513
        ],
        "domain": 9,
        "allowed": [
          0,
          1,
          8
        ]
      },
      {
        "p": [
          -12,
          -36
        ],
        "kind": 0,
        "tids": [
          648,
          653,
          514,
          513,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15
        ]
      },
      {
        "p": [
          -11,
          -33
        ],
        "kind": 2,
        "tids": [
          652,
          515,
          514,
          653
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -12,
          -28
        ],
        "kind": 1,
        "tids": [
          519,
          520,
          521,
          516,
          517,
          518
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -11,
          -27
        ],
        "kind": 2,
        "tids": [
          524,
          519,
          518,
          525
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          -24
        ],
        "kind": 0,
        "tids": [
          672,
          677,
          538,
          537,
          530,
          529,
          522,
          527,
          664,
          663,
          668,
          667
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -10,
          -26
        ],
        "kind": 1,
        "tids": [
          527,
          522,
          523,
          524,
          525,
          526
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -10,
          -24
        ],
        "kind": 2,
        "tids": [
          529,
          528,
          523,
          522
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -9,
          -27
        ],
        "kind": 2,
        "tids": [
          664,
          527,
          526,
          665
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          -22
        ],
        "kind": 1,
        "tids": [
          531,
          532,
          533,
          528,
          529,
          530
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -9,
          -21
        ],
        "kind": 2,
        "tids": [
          536,
          531,
          530,
          537
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          -18
        ],
        "kind": 0,
        "tids": [
          684,
          689,
          550,
          549,
          542,
          541,
          534,
          539,
          676,
          675,
          680,
          679
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -8,
          -20
        ],
        "kind": 1,
        "tids": [
          539,
          534,
          535,
          536,
          537,
          538
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -8,
          -18
        ],
        "kind": 2,
        "tids": [
          541,
          540,
          535,
          534
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -7,
          -21
        ],
        "kind": 2,
        "tids": [
          676,
          539,
          538,
          677
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          -16
        ],
        "kind": 1,
        "tids": [
          543,
          544,
          545,
          540,
          541,
          542
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -7,
          -15
        ],
        "kind": 2,
        "tids": [
          548,
          543,
          542,
          549
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          -12
        ],
        "kind": 0,
        "tids": [
          696,
          701,
          562,
          561,
          554,
          553,
          546,
          551,
          688,
          687,
          692,
          691
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -6,
          -14
        ],
        "kind": 1,
        "tids": [
          551,
          546,
          547,
          548,
          549,
          550
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -6,
          -12
        ],
        "kind": 2,
        "tids": [
          553,
          552,
          547,
          546
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -5,
          -15
        ],
        "kind": 2,
        "tids": [
          688,
          551,
          550,
          689
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          -10
        ],
        "kind": 1,
        "tids": [
          555,
          556,
          557,
          552,
          553,
          554
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -5,
          -9
        ],
        "kind": 2,
        "tids": [
          560,
          555,
          554,
          561
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          -6
        ],
        "kind": 0,
        "tids": [
          708,
          713,
          574,
          573,
          566,
          565,
          558,
          563,
          700,
          699,
          704,
          703
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -4,
          -8
        ],
        "kind": 1,
        "tids": [
          563,
          558,
          559,
          560,
          561,
          562
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -4,
          -6
        ],
        "kind": 2,
        "tids": [
          565,
          564,
          559,
          558
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -3,
          -9
        ],
        "kind": 2,
        "tids": [
          700,
          563,
          562,
          701
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          -4
        ],
        "kind": 1,
        "tids": [
          567,
          568,
          569,
          564,
          565,
          566
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -3,
          -3
        ],
        "kind": 2,
        "tids": [
          572,
          567,
          566,
          573
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          0
        ],
        "kind": 0,
        "tids": [
          720,
          725,
          586,
          585,
          578,
          577,
          570,
          575,
          712,
          711,
          716,
          715
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -2,
          -2
        ],
        "kind": 1,
        "tids": [
          575,
          570,
          571,
          572,
          573,
          574
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -2,
          0
        ],
        "kind": 2,
        "tids": [
          577,
          576,
          571,
          570
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -1,
          -3
        ],
        "kind": 2,
        "tids": [
          712,
          575,
          574,
          713
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          2
        ],
        "kind": 1,
        "tids": [
          579,
          580,
          581,
          576,
          577,
          578
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -1,
          3
        ],
        "kind": 2,
        "tids": [
          584,
          579,
          578,
          585
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          6
        ],
        "kind": 0,
        "tids": [
          732,
          737,
          598,
          597,
          590,
          589,
          582,
          587,
          724,
          723,
          728,
          727
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          0,
          4
        ],
        "kind": 1,
        "tids": [
          587,
          582,
          583,
          584,
          585,
          586
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          0,
          6
        ],
        "kind": 2,
        "tids": [
          589,
          588,
          583,
          582
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          1,
          3
        ],
        "kind": 2,
        "tids": [
          724,
          587,
          586,
          725
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          8
        ],
        "kind": 1,
        "tids": [
          591,
          592,
          593,
          588,
          589,
          590
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          1,
          9
        ],
        "kind": 2,
        "tids": [
          596,
          591,
          590,
          597
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          12
        ],
        "kind": 0,
        "tids": [
          744,
          749,
          610,
          609,
          602,
          601,
          594,
          599,
          736,
          735,
          740,
          739
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          2,
          10
        ],
        "kind": 1,
        "tids": [
          599,
          594,
          595,
          596,
          597,
          598
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          2,
          12
        ],
        "kind": 2,
        "tids": [
          601,
          600,
          595,
          594
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          3,
          9
        ],
        "kind": 2,
        "tids": [
          736,
          599,
          598,
          737
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          14
        ],
        "kind": 1,
        "tids": [
          603,
          604,
          605,
          600,
          601,
          602
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          3,
          15
        ],
        "kind": 2,
        "tids": [
          608,
          603,
          602,
          609
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          18
        ],
        "kind": 0,
        "tids": [
          756,
          761,
          622,
          621,
          614,
          613,
          606,
          611,
          748,
          747,
          752,
          751
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          4,
          16
        ],
        "kind": 1,
        "tids": [
          611,
          606,
          607,
          608,
          609,
          610
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          4,
          18
        ],
        "kind": 2,
        "tids": [
          613,
          612,
          607,
          606
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          5,
          15
        ],
        "kind": 2,
        "tids": [
          748,
          611,
          610,
          749
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          20
        ],
        "kind": 1,
        "tids": [
          615,
          616,
          617,
          612,
          613,
          614
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          5,
          21
        ],
        "kind": 2,
        "tids": [
          620,
          615,
          614,
          621
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          24
        ],
        "kind": 0,
        "tids": [
          768,
          773,
          634,
          633,
          626,
          625,
          618,
          623,
          760,
          759,
          764,
          763
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          6,
          22
        ],
        "kind": 1,
        "tids": [
          623,
          618,
          619,
          620,
          621,
          622
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          6,
          24
        ],
        "kind": 2,
        "tids": [
          625,
          624,
          619,
          618
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          7,
          21
        ],
        "kind": 2,
        "tids": [
          760,
          623,
          622,
          761
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          26
        ],
        "kind": 1,
        "tids": [
          627,
          628,
          629,
          624,
          625,
          626
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          7,
          27
        ],
        "kind": 2,
        "tids": [
          632,
          627,
          626,
          633
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          30
        ],
        "kind": 0,
        "tids": [
          780,
          785,
          646,
          645,
          638,
          637,
          630,
          635,
          772,
          771,
          776,
          775
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          8,
          28
        ],
        "kind": 1,
        "tids": [
          635,
          630,
          631,
          632,
          633,
          634
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          8,
          30
        ],
        "kind": 2,
        "tids": [
          637,
          636,
          631,
          630
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          9,
          27
        ],
        "kind": 2,
        "tids": [
          772,
          635,
          634,
          773
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          32
        ],
        "kind": 1,
        "tids": [
          639,
          640,
          641,
          636,
          637,
          638
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          9,
          33
        ],
        "kind": 2,
        "tids": [
          644,
          639,
          638,
          645
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          -1,
          -1,
          642,
          647,
          784,
          783,
          -1,
          -1
        ],
        "domain": 960,
        "allowed": [
          0,
          64,
          128,
          192,
          256,
          384,
          448,
          512,
          768,
          896,
          960
        ]
      },
      {
        "p": [
          10,
          34
        ],
        "kind": 1,
        "tids": [
          647,
          642,
          643,
          644,
          645,
          646
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          10,
          36
        ],
        "kind": 2,
        "tids": [
          -1,
          -1,
          643,
          642
        ],
        "domain": 12,
        "allowed": [
          0,
          4,
          8
        ]
      },
      {
        "p": [
          11,
          33
        ],
        "kind": 2,
        "tids": [
          784,
          647,
          646,
          785
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -10,
          -34
        ],
        "kind": 1,
        "tids": [
          651,
          652,
          653,
          648,
          649,
          650
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -10,
          -36
        ],
        "kind": 2,
        "tids": [
          649,
          648,
          -1,
          -1
        ],
        "domain": 3,
        "allowed": [
          0,
          1,
          2
        ]
      },
      {
        "p": [
          -8,
          -36
        ],
        "kind": 0,
        "tids": [
          786,
          791,
          658,
          657,
          650,
          649,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63
        ]
      },
      {
        "p": [
          -9,
          -33
        ],
        "kind": 2,
        "tids": [
          656,
          651,
          650,
          657
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          -30
        ],
        "kind": 0,
        "tids": [
          798,
          803,
          670,
          669,
          662,
          661,
          654,
          659,
          790,
          789,
          794,
          793
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -8,
          -32
        ],
        "kind": 1,
        "tids": [
          659,
          654,
          655,
          656,
          657,
          658
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -8,
          -30
        ],
        "kind": 2,
        "tids": [
          661,
          660,
          655,
          654
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -7,
          -33
        ],
        "kind": 2,
        "tids": [
          790,
          659,
          658,
          791
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -8,
          -28
        ],
        "kind": 1,
        "tids": [
          663,
          664,
          665,
          660,
          661,
          662
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -7,
          -27
        ],
        "kind": 2,
        "tids": [
          668,
          663,
          662,
          669
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          -24
        ],
        "kind": 0,
        "tids": [
          810,
          815,
          682,
          681,
          674,
          673,
          666,
          671,
          802,
          801,
          806,
          805
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -6,
          -26
        ],
        "kind": 1,
        "tids": [
          671,
          666,
          667,
          668,
          669,
          670
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -6,
          -24
        ],
        "kind": 2,
        "tids": [
          673,
          672,
          667,
          666
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -5,
          -27
        ],
        "kind": 2,
        "tids": [
          802,
          671,
          670,
          803
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -6,
          -22
        ],
        "kind": 1,
        "tids": [
          675,
          676,
          677,
          672,
          673,
          674
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -5,
          -21
        ],
        "kind": 2,
        "tids": [
          680,
          675,
          674,
          681
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          -18
        ],
        "kind": 0,
        "tids": [
          822,
          827,
          694,
          693,
          686,
          685,
          678,
          683,
          814,
          813,
          818,
          817
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -4,
          -20
        ],
        "kind": 1,
        "tids": [
          683,
          678,
          679,
          680,
          681,
          682
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -4,
          -18
        ],
        "kind": 2,
        "tids": [
          685,
          684,
          679,
          678
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -3,
          -21
        ],
        "kind": 2,
        "tids": [
          814,
          683,
          682,
          815
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          -16
        ],
        "kind": 1,
        "tids": [
          687,
          688,
          689,
          684,
          685,
          686
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -3,
          -15
        ],
        "kind": 2,
        "tids": [
          692,
          687,
          686,
          693
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          -12
        ],
        "kind": 0,
        "tids": [
          834,
          839,
          706,
          705,
          698,
          697,
          690,
          695,
          826,
          825,
          830,
          829
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -2,
          -14
        ],
        "kind": 1,
        "tids": [
          695,
          690,
          691,
          692,
          693,
          694
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -2,
          -12
        ],
        "kind": 2,
        "tids": [
          697,
          696,
          691,
          690
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -1,
          -15
        ],
        "kind": 2,
        "tids": [
          826,
          695,
          694,
          827
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          -10
        ],
        "kind": 1,
        "tids": [
          699,
          700,
          701,
          696,
          697,
          698
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -1,
          -9
        ],
        "kind": 2,
        "tids": [
          704,
          699,
          698,
          705
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          -6
        ],
        "kind": 0,
        "tids": [
          846,
          851,
          718,
          717,
          710,
          709,
          702,
          707,
          838,
          837,
          842,
          841
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          0,
          -8
        ],
        "kind": 1,
        "tids": [
          707,
          702,
          703,
          704,
          705,
          706
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          0,
          -6
        ],
        "kind": 2,
        "tids": [
          709,
          708,
          703,
          702
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          1,
          -9
        ],
        "kind": 2,
        "tids": [
          838,
          707,
          706,
          839
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          -4
        ],
        "kind": 1,
        "tids": [
          711,
          712,
          713,
          708,
          709,
          710
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          1,
          -3
        ],
        "kind": 2,
        "tids": [
          716,
          711,
          710,
          717
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          0
        ],
        "kind": 0,
        "tids": [
          858,
          863,
          730,
          729,
          722,
          721,
          714,
          719,
          850,
          849,
          854,
          853
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          2,
          -2
        ],
        "kind": 1,
        "tids": [
          719,
          714,
          715,
          716,
          717,
          718
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          2,
          0
        ],
        "kind": 2,
        "tids": [
          721,
          720,
          715,
          714
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          3,
          -3
        ],
        "kind": 2,
        "tids": [
          850,
          719,
          718,
          851
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          2
        ],
        "kind": 1,
        "tids": [
          723,
          724,
          725,
          720,
          721,
          722
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          3,
          3
        ],
        "kind": 2,
        "tids": [
          728,
          723,
          722,
          729
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          6
        ],
        "kind": 0,
        "tids": [
          870,
          875,
          742,
          741,
          734,
          733,
          726,
          731,
          862,
          861,
          866,
          865
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          4,
          4
        ],
        "kind": 1,
        "tids": [
          731,
          726,
          727,
          728,
          729,
          730
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          4,
          6
        ],
        "kind": 2,
        "tids": [
          733,
          732,
          727,
          726
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          5,
          3
        ],
        "kind": 2,
        "tids": [
          862,
          731,
          730,
          863
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          8
        ],
        "kind": 1,
        "tids": [
          735,
          736,
          737,
          732,
          733,
          734
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          5,
          9
        ],
        "kind": 2,
        "tids": [
          740,
          735,
          734,
          741
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          12
        ],
        "kind": 0,
        "tids": [
          882,
          887,
          754,
          753,
          746,
          745,
          738,
          743,
          874,
          873,
          878,
          877
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          6,
          10
        ],
        "kind": 1,
        "tids": [
          743,
          738,
          739,
          740,
          741,
          742
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          6,
          12
        ],
        "kind": 2,
        "tids": [
          745,
          744,
          739,
          738
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          7,
          9
        ],
        "kind": 2,
        "tids": [
          874,
          743,
          742,
          875
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          14
        ],
        "kind": 1,
        "tids": [
          747,
          748,
          749,
          744,
          745,
          746
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          7,
          15
        ],
        "kind": 2,
        "tids": [
          752,
          747,
          746,
          753
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          18
        ],
        "kind": 0,
        "tids": [
          894,
          899,
          766,
          765,
          758,
          757,
          750,
          755,
          886,
          885,
          890,
          889
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          8,
          16
        ],
        "kind": 1,
        "tids": [
          755,
          750,
          751,
          752,
          753,
          754
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          8,
          18
        ],
        "kind": 2,
        "tids": [
          757,
          756,
          751,
          750
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          9,
          15
        ],
        "kind": 2,
        "tids": [
          886,
          755,
          754,
          887
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          20
        ],
        "kind": 1,
        "tids": [
          759,
          760,
          761,
          756,
          757,
          758
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          9,
          21
        ],
        "kind": 2,
        "tids": [
          764,
          759,
          758,
          765
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          24
        ],
        "kind": 0,
        "tids": [
          906,
          911,
          778,
          777,
          770,
          769,
          762,
          767,
          898,
          897,
          902,
          901
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          10,
          22
        ],
        "kind": 1,
        "tids": [
          767,
          762,
          763,
          764,
          765,
          766
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          10,
          24
        ],
        "kind": 2,
        "tids": [
          769,
          768,
          763,
          762
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          11,
          21
        ],
        "kind": 2,
        "tids": [
          898,
          767,
          766,
          899
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          26
        ],
        "kind": 1,
        "tids": [
          771,
          772,
          773,
          768,
          769,
          770
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          11,
          27
        ],
        "kind": 2,
        "tids": [
          776,
          771,
          770,
          777
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          30
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          782,
          781,
          774,
          779,
          910,
          909,
          -1,
          -1
        ],
        "domain": 1008,
        "allowed": [
          0,
          16,
          32,
          48,
          64,
          96,
          112,
          128,
          192,
          224,
          240,
          256,
          384,
          448,
          480,
          496,
          512,
          768,
          896,
          960,
          992,
          1008
        ]
      },
      {
        "p": [
          12,
          28
        ],
        "kind": 1,
        "tids": [
          779,
          774,
          775,
          776,
          777,
          778
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          12,
          30
        ],
        "kind": 2,
        "tids": [
          781,
          780,
          775,
          774
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          13,
          27
        ],
        "kind": 2,
        "tids": [
          910,
          779,
          778,
          911
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          32
        ],
        "kind": 1,
        "tids": [
          783,
          784,
          785,
          780,
          781,
          782
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          13,
          33
        ],
        "kind": 2,
        "tids": [
          -1,
          783,
          782,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          -6,
          -34
        ],
        "kind": 1,
        "tids": [
          789,
          790,
          791,
          786,
          787,
          788
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -6,
          -36
        ],
        "kind": 2,
        "tids": [
          787,
          786,
          -1,
          -1
        ],
        "domain": 3,
        "allowed": [
          0,
          1,
          2
        ]
      },
      {
        "p": [
          -4,
          -36
        ],
        "kind": 0,
        "tids": [
          912,
          917,
          796,
          795,
          788,
          787,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63
        ]
      },
      {
        "p": [
          -5,
          -33
        ],
        "kind": 2,
        "tids": [
          794,
          789,
          788,
          795
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          -30
        ],
        "kind": 0,
        "tids": [
          924,
          929,
          808,
          807,
          800,
          799,
          792,
          797,
          916,
          915,
          920,
          919
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -4,
          -32
        ],
        "kind": 1,
        "tids": [
          797,
          792,
          793,
          794,
          795,
          796
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -4,
          -30
        ],
        "kind": 2,
        "tids": [
          799,
          798,
          793,
          792
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -3,
          -33
        ],
        "kind": 2,
        "tids": [
          916,
          797,
          796,
          917
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -4,
          -28
        ],
        "kind": 1,
        "tids": [
          801,
          802,
          803,
          798,
          799,
          800
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -3,
          -27
        ],
        "kind": 2,
        "tids": [
          806,
          801,
          800,
          807
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          -24
        ],
        "kind": 0,
        "tids": [
          936,
          941,
          820,
          819,
          812,
          811,
          804,
          809,
          928,
          927,
          932,
          931
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          -2,
          -26
        ],
        "kind": 1,
        "tids": [
          809,
          804,
          805,
          806,
          807,
          808
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -2,
          -24
        ],
        "kind": 2,
        "tids": [
          811,
          810,
          805,
          804
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -1,
          -27
        ],
        "kind": 2,
        "tids": [
          928,
          809,
          808,
          929
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          -2,
          -22
        ],
        "kind": 1,
        "tids": [
          813,
          814,
          815,
          810,
          811,
          812
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -1,
          -21
        ],
        "kind": 2,
        "tids": [
          818,
          813,
          812,
          819
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          -18
        ],
        "kind": 0,
        "tids": [
          948,
          953,
          832,
          831,
          824,
          823,
          816,
          821,
          940,
          939,
          944,
          943
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          0,
          -20
        ],
        "kind": 1,
        "tids": [
          821,
          816,
          817,
          818,
          819,
          820
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          0,
          -18
        ],
        "kind": 2,
        "tids": [
          823,
          822,
          817,
          816
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          1,
          -21
        ],
        "kind": 2,
        "tids": [
          940,
          821,
          820,
          941
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          -16
        ],
        "kind": 1,
        "tids": [
          825,
          826,
          827,
          822,
          823,
          824
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          1,
          -15
        ],
        "kind": 2,
        "tids": [
          830,
          825,
          824,
          831
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          -12
        ],
        "kind": 0,
        "tids": [
          960,
          965,
          844,
          843,
          836,
          835,
          828,
          833,
          952,
          951,
          956,
          955
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          2,
          -14
        ],
        "kind": 1,
        "tids": [
          833,
          828,
          829,
          830,
          831,
          832
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          2,
          -12
        ],
        "kind": 2,
        "tids": [
          835,
          834,
          829,
          828
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          3,
          -15
        ],
        "kind": 2,
        "tids": [
          952,
          833,
          832,
          953
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          -10
        ],
        "kind": 1,
        "tids": [
          837,
          838,
          839,
          834,
          835,
          836
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          3,
          -9
        ],
        "kind": 2,
        "tids": [
          842,
          837,
          836,
          843
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          -6
        ],
        "kind": 0,
        "tids": [
          972,
          977,
          856,
          855,
          848,
          847,
          840,
          845,
          964,
          963,
          968,
          967
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          4,
          -8
        ],
        "kind": 1,
        "tids": [
          845,
          840,
          841,
          842,
          843,
          844
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          4,
          -6
        ],
        "kind": 2,
        "tids": [
          847,
          846,
          841,
          840
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          5,
          -9
        ],
        "kind": 2,
        "tids": [
          964,
          845,
          844,
          965
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          -4
        ],
        "kind": 1,
        "tids": [
          849,
          850,
          851,
          846,
          847,
          848
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          5,
          -3
        ],
        "kind": 2,
        "tids": [
          854,
          849,
          848,
          855
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          0
        ],
        "kind": 0,
        "tids": [
          984,
          989,
          868,
          867,
          860,
          859,
          852,
          857,
          976,
          975,
          980,
          979
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          6,
          -2
        ],
        "kind": 1,
        "tids": [
          857,
          852,
          853,
          854,
          855,
          856
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          6,
          0
        ],
        "kind": 2,
        "tids": [
          859,
          858,
          853,
          852
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          7,
          -3
        ],
        "kind": 2,
        "tids": [
          976,
          857,
          856,
          977
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          2
        ],
        "kind": 1,
        "tids": [
          861,
          862,
          863,
          858,
          859,
          860
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          7,
          3
        ],
        "kind": 2,
        "tids": [
          866,
          861,
          860,
          867
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          6
        ],
        "kind": 0,
        "tids": [
          996,
          1001,
          880,
          879,
          872,
          871,
          864,
          869,
          988,
          987,
          992,
          991
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          8,
          4
        ],
        "kind": 1,
        "tids": [
          869,
          864,
          865,
          866,
          867,
          868
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          8,
          6
        ],
        "kind": 2,
        "tids": [
          871,
          870,
          865,
          864
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          9,
          3
        ],
        "kind": 2,
        "tids": [
          988,
          869,
          868,
          989
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          8
        ],
        "kind": 1,
        "tids": [
          873,
          874,
          875,
          870,
          871,
          872
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          9,
          9
        ],
        "kind": 2,
        "tids": [
          878,
          873,
          872,
          879
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          12
        ],
        "kind": 0,
        "tids": [
          1008,
          1013,
          892,
          891,
          884,
          883,
          876,
          881,
          1000,
          999,
          1004,
          1003
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          10,
          10
        ],
        "kind": 1,
        "tids": [
          881,
          876,
          877,
          878,
          879,
          880
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          10,
          12
        ],
        "kind": 2,
        "tids": [
          883,
          882,
          877,
          876
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          11,
          9
        ],
        "kind": 2,
        "tids": [
          1000,
          881,
          880,
          1001
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          14
        ],
        "kind": 1,
        "tids": [
          885,
          886,
          887,
          882,
          883,
          884
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          11,
          15
        ],
        "kind": 2,
        "tids": [
          890,
          885,
          884,
          891
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          18
        ],
        "kind": 0,
        "tids": [
          1020,
          1025,
          904,
          903,
          896,
          895,
          888,
          893,
          1012,
          1011,
          1016,
          1015
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          12,
          16
        ],
        "kind": 1,
        "tids": [
          893,
          888,
          889,
          890,
          891,
          892
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          12,
          18
        ],
        "kind": 2,
        "tids": [
          895,
          894,
          889,
          888
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          13,
          15
        ],
        "kind": 2,
        "tids": [
          1012,
          893,
          892,
          1013
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          20
        ],
        "kind": 1,
        "tids": [
          897,
          898,
          899,
          894,
          895,
          896
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          13,
          21
        ],
        "kind": 2,
        "tids": [
          902,
          897,
          896,
          903
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          24
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          908,
          907,
          900,
          905,
          1024,
          1023,
          -1,
          -1
        ],
        "domain": 1008,
        "allowed": [
          0,
          16,
          32,
          48,
          64,
          96,
          112,
          128,
          192,
          224,
          240,
          256,
          384,
          448,
          480,
          496,
          512,
          768,
          896,
          960,
          992,
          1008
        ]
      },
      {
        "p": [
          14,
          22
        ],
        "kind": 1,
        "tids": [
          905,
          900,
          901,
          902,
          903,
          904
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          14,
          24
        ],
        "kind": 2,
        "tids": [
          907,
          906,
          901,
          900
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          15,
          21
        ],
        "kind": 2,
        "tids": [
          1024,
          905,
          904,
          1025
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          26
        ],
        "kind": 1,
        "tids": [
          909,
          910,
          911,
          906,
          907,
          908
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          15,
          27
        ],
        "kind": 2,
        "tids": [
          -1,
          909,
          908,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          -2,
          -34
        ],
        "kind": 1,
        "tids": [
          915,
          916,
          917,
          912,
          913,
          914
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          -2,
          -36
        ],
        "kind": 2,
        "tids": [
          913,
          912,
          -1,
          -1
        ],
        "domain": 3,
        "allowed": [
          0,
          1,
          2
        ]
      },
      {
        "p": [
          0,
          -36
        ],
        "kind": 0,
        "tids": [
          1026,
          1031,
          922,
          921,
          914,
          913,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63
        ]
      },
      {
        "p": [
          -1,
          -33
        ],
        "kind": 2,
        "tids": [
          920,
          915,
          914,
          921
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          -30
        ],
        "kind": 0,
        "tids": [
          1038,
          1043,
          934,
          933,
          926,
          925,
          918,
          923,
          1030,
          1029,
          1034,
          1033
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          0,
          -32
        ],
        "kind": 1,
        "tids": [
          923,
          918,
          919,
          920,
          921,
          922
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          0,
          -30
        ],
        "kind": 2,
        "tids": [
          925,
          924,
          919,
          918
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          1,
          -33
        ],
        "kind": 2,
        "tids": [
          1030,
          923,
          922,
          1031
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          0,
          -28
        ],
        "kind": 1,
        "tids": [
          927,
          928,
          929,
          924,
          925,
          926
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          1,
          -27
        ],
        "kind": 2,
        "tids": [
          932,
          927,
          926,
          933
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          -24
        ],
        "kind": 0,
        "tids": [
          1050,
          1055,
          946,
          945,
          938,
          937,
          930,
          935,
          1042,
          1041,
          1046,
          1045
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          2,
          -26
        ],
        "kind": 1,
        "tids": [
          935,
          930,
          931,
          932,
          933,
          934
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          2,
          -24
        ],
        "kind": 2,
        "tids": [
          937,
          936,
          931,
          930
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          3,
          -27
        ],
        "kind": 2,
        "tids": [
          1042,
          935,
          934,
          1043
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          2,
          -22
        ],
        "kind": 1,
        "tids": [
          939,
          940,
          941,
          936,
          937,
          938
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          3,
          -21
        ],
        "kind": 2,
        "tids": [
          944,
          939,
          938,
          945
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          -18
        ],
        "kind": 0,
        "tids": [
          1062,
          1067,
          958,
          957,
          950,
          949,
          942,
          947,
          1054,
          1053,
          1058,
          1057
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          4,
          -20
        ],
        "kind": 1,
        "tids": [
          947,
          942,
          943,
          944,
          945,
          946
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          4,
          -18
        ],
        "kind": 2,
        "tids": [
          949,
          948,
          943,
          942
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          5,
          -21
        ],
        "kind": 2,
        "tids": [
          1054,
          947,
          946,
          1055
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          -16
        ],
        "kind": 1,
        "tids": [
          951,
          952,
          953,
          948,
          949,
          950
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          5,
          -15
        ],
        "kind": 2,
        "tids": [
          956,
          951,
          950,
          957
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          -12
        ],
        "kind": 0,
        "tids": [
          1074,
          1079,
          970,
          969,
          962,
          961,
          954,
          959,
          1066,
          1065,
          1070,
          1069
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          6,
          -14
        ],
        "kind": 1,
        "tids": [
          959,
          954,
          955,
          956,
          957,
          958
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          6,
          -12
        ],
        "kind": 2,
        "tids": [
          961,
          960,
          955,
          954
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          7,
          -15
        ],
        "kind": 2,
        "tids": [
          1066,
          959,
          958,
          1067
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          -10
        ],
        "kind": 1,
        "tids": [
          963,
          964,
          965,
          960,
          961,
          962
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          7,
          -9
        ],
        "kind": 2,
        "tids": [
          968,
          963,
          962,
          969
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          -6
        ],
        "kind": 0,
        "tids": [
          1086,
          1091,
          982,
          981,
          974,
          973,
          966,
          971,
          1078,
          1077,
          1082,
          1081
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          8,
          -8
        ],
        "kind": 1,
        "tids": [
          971,
          966,
          967,
          968,
          969,
          970
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          8,
          -6
        ],
        "kind": 2,
        "tids": [
          973,
          972,
          967,
          966
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          9,
          -9
        ],
        "kind": 2,
        "tids": [
          1078,
          971,
          970,
          1079
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          -4
        ],
        "kind": 1,
        "tids": [
          975,
          976,
          977,
          972,
          973,
          974
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          9,
          -3
        ],
        "kind": 2,
        "tids": [
          980,
          975,
          974,
          981
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          0
        ],
        "kind": 0,
        "tids": [
          1098,
          1103,
          994,
          993,
          986,
          985,
          978,
          983,
          1090,
          1089,
          1094,
          1093
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          10,
          -2
        ],
        "kind": 1,
        "tids": [
          983,
          978,
          979,
          980,
          981,
          982
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          10,
          0
        ],
        "kind": 2,
        "tids": [
          985,
          984,
          979,
          978
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          11,
          -3
        ],
        "kind": 2,
        "tids": [
          1090,
          983,
          982,
          1091
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          2
        ],
        "kind": 1,
        "tids": [
          987,
          988,
          989,
          984,
          985,
          986
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          11,
          3
        ],
        "kind": 2,
        "tids": [
          992,
          987,
          986,
          993
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          6
        ],
        "kind": 0,
        "tids": [
          1110,
          1115,
          1006,
          1005,
          998,
          997,
          990,
          995,
          1102,
          1101,
          1106,
          1105
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          12,
          4
        ],
        "kind": 1,
        "tids": [
          995,
          990,
          991,
          992,
          993,
          994
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          12,
          6
        ],
        "kind": 2,
        "tids": [
          997,
          996,
          991,
          990
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          13,
          3
        ],
        "kind": 2,
        "tids": [
          1102,
          995,
          994,
          1103
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          8
        ],
        "kind": 1,
        "tids": [
          999,
          1000,
          1001,
          996,
          997,
          998
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          13,
          9
        ],
        "kind": 2,
        "tids": [
          1004,
          999,
          998,
          1005
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          12
        ],
        "kind": 0,
        "tids": [
          1122,
          1127,
          1018,
          1017,
          1010,
          1009,
          1002,
          1007,
          1114,
          1113,
          1118,
          1117
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          14,
          10
        ],
        "kind": 1,
        "tids": [
          1007,
          1002,
          1003,
          1004,
          1005,
          1006
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          14,
          12
        ],
        "kind": 2,
        "tids": [
          1009,
          1008,
          1003,
          1002
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          15,
          9
        ],
        "kind": 2,
        "tids": [
          1114,
          1007,
          1006,
          1115
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          14
        ],
        "kind": 1,
        "tids": [
          1011,
          1012,
          1013,
          1008,
          1009,
          1010
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          15,
          15
        ],
        "kind": 2,
        "tids": [
          1016,
          1011,
          1010,
          1017
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          18,
          18
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          1022,
          1021,
          1014,
          1019,
          1126,
          1125,
          -1,
          -1
        ],
        "domain": 1008,
        "allowed": [
          0,
          16,
          32,
          48,
          64,
          96,
          112,
          128,
          192,
          224,
          240,
          256,
          384,
          448,
          480,
          496,
          512,
          768,
          896,
          960,
          992,
          1008
        ]
      },
      {
        "p": [
          16,
          16
        ],
        "kind": 1,
        "tids": [
          1019,
          1014,
          1015,
          1016,
          1017,
          1018
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          16,
          18
        ],
        "kind": 2,
        "tids": [
          1021,
          1020,
          1015,
          1014
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          17,
          15
        ],
        "kind": 2,
        "tids": [
          1126,
          1019,
          1018,
          1127
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          20
        ],
        "kind": 1,
        "tids": [
          1023,
          1024,
          1025,
          1020,
          1021,
          1022
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          17,
          21
        ],
        "kind": 2,
        "tids": [
          -1,
          1023,
          1022,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          2,
          -34
        ],
        "kind": 1,
        "tids": [
          1029,
          1030,
          1031,
          1026,
          1027,
          1028
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          2,
          -36
        ],
        "kind": 2,
        "tids": [
          1027,
          1026,
          -1,
          -1
        ],
        "domain": 3,
        "allowed": [
          0,
          1,
          2
        ]
      },
      {
        "p": [
          4,
          -36
        ],
        "kind": 0,
        "tids": [
          1128,
          1133,
          1036,
          1035,
          1028,
          1027,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63
        ]
      },
      {
        "p": [
          3,
          -33
        ],
        "kind": 2,
        "tids": [
          1034,
          1029,
          1028,
          1035
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          -30
        ],
        "kind": 0,
        "tids": [
          1140,
          1145,
          1048,
          1047,
          1040,
          1039,
          1032,
          1037,
          1132,
          1131,
          1136,
          1135
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          4,
          -32
        ],
        "kind": 1,
        "tids": [
          1037,
          1032,
          1033,
          1034,
          1035,
          1036
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          4,
          -30
        ],
        "kind": 2,
        "tids": [
          1039,
          1038,
          1033,
          1032
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          5,
          -33
        ],
        "kind": 2,
        "tids": [
          1132,
          1037,
          1036,
          1133
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          4,
          -28
        ],
        "kind": 1,
        "tids": [
          1041,
          1042,
          1043,
          1038,
          1039,
          1040
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          5,
          -27
        ],
        "kind": 2,
        "tids": [
          1046,
          1041,
          1040,
          1047
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          -24
        ],
        "kind": 0,
        "tids": [
          1152,
          1157,
          1060,
          1059,
          1052,
          1051,
          1044,
          1049,
          1144,
          1143,
          1148,
          1147
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          6,
          -26
        ],
        "kind": 1,
        "tids": [
          1049,
          1044,
          1045,
          1046,
          1047,
          1048
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          6,
          -24
        ],
        "kind": 2,
        "tids": [
          1051,
          1050,
          1045,
          1044
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          7,
          -27
        ],
        "kind": 2,
        "tids": [
          1144,
          1049,
          1048,
          1145
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          6,
          -22
        ],
        "kind": 1,
        "tids": [
          1053,
          1054,
          1055,
          1050,
          1051,
          1052
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          7,
          -21
        ],
        "kind": 2,
        "tids": [
          1058,
          1053,
          1052,
          1059
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          -18
        ],
        "kind": 0,
        "tids": [
          1164,
          1169,
          1072,
          1071,
          1064,
          1063,
          1056,
          1061,
          1156,
          1155,
          1160,
          1159
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          8,
          -20
        ],
        "kind": 1,
        "tids": [
          1061,
          1056,
          1057,
          1058,
          1059,
          1060
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          8,
          -18
        ],
        "kind": 2,
        "tids": [
          1063,
          1062,
          1057,
          1056
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          9,
          -21
        ],
        "kind": 2,
        "tids": [
          1156,
          1061,
          1060,
          1157
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          -16
        ],
        "kind": 1,
        "tids": [
          1065,
          1066,
          1067,
          1062,
          1063,
          1064
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          9,
          -15
        ],
        "kind": 2,
        "tids": [
          1070,
          1065,
          1064,
          1071
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          -12
        ],
        "kind": 0,
        "tids": [
          1176,
          1181,
          1084,
          1083,
          1076,
          1075,
          1068,
          1073,
          1168,
          1167,
          1172,
          1171
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          10,
          -14
        ],
        "kind": 1,
        "tids": [
          1073,
          1068,
          1069,
          1070,
          1071,
          1072
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          10,
          -12
        ],
        "kind": 2,
        "tids": [
          1075,
          1074,
          1069,
          1068
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          11,
          -15
        ],
        "kind": 2,
        "tids": [
          1168,
          1073,
          1072,
          1169
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          -10
        ],
        "kind": 1,
        "tids": [
          1077,
          1078,
          1079,
          1074,
          1075,
          1076
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          11,
          -9
        ],
        "kind": 2,
        "tids": [
          1082,
          1077,
          1076,
          1083
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          -6
        ],
        "kind": 0,
        "tids": [
          1188,
          1193,
          1096,
          1095,
          1088,
          1087,
          1080,
          1085,
          1180,
          1179,
          1184,
          1183
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          12,
          -8
        ],
        "kind": 1,
        "tids": [
          1085,
          1080,
          1081,
          1082,
          1083,
          1084
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          12,
          -6
        ],
        "kind": 2,
        "tids": [
          1087,
          1086,
          1081,
          1080
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          13,
          -9
        ],
        "kind": 2,
        "tids": [
          1180,
          1085,
          1084,
          1181
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          -4
        ],
        "kind": 1,
        "tids": [
          1089,
          1090,
          1091,
          1086,
          1087,
          1088
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          13,
          -3
        ],
        "kind": 2,
        "tids": [
          1094,
          1089,
          1088,
          1095
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          0
        ],
        "kind": 0,
        "tids": [
          1200,
          1205,
          1108,
          1107,
          1100,
          1099,
          1092,
          1097,
          1192,
          1191,
          1196,
          1195
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          14,
          -2
        ],
        "kind": 1,
        "tids": [
          1097,
          1092,
          1093,
          1094,
          1095,
          1096
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          14,
          0
        ],
        "kind": 2,
        "tids": [
          1099,
          1098,
          1093,
          1092
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          15,
          -3
        ],
        "kind": 2,
        "tids": [
          1192,
          1097,
          1096,
          1193
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          2
        ],
        "kind": 1,
        "tids": [
          1101,
          1102,
          1103,
          1098,
          1099,
          1100
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          15,
          3
        ],
        "kind": 2,
        "tids": [
          1106,
          1101,
          1100,
          1107
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          18,
          6
        ],
        "kind": 0,
        "tids": [
          1212,
          1217,
          1120,
          1119,
          1112,
          1111,
          1104,
          1109,
          1204,
          1203,
          1208,
          1207
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          16,
          4
        ],
        "kind": 1,
        "tids": [
          1109,
          1104,
          1105,
          1106,
          1107,
          1108
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          16,
          6
        ],
        "kind": 2,
        "tids": [
          1111,
          1110,
          1105,
          1104
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          17,
          3
        ],
        "kind": 2,
        "tids": [
          1204,
          1109,
          1108,
          1205
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          8
        ],
        "kind": 1,
        "tids": [
          1113,
          1114,
          1115,
          1110,
          1111,
          1112
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          17,
          9
        ],
        "kind": 2,
        "tids": [
          1118,
          1113,
          1112,
          1119
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          20,
          12
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          1124,
          1123,
          1116,
          1121,
          1216,
          1215,
          -1,
          -1
        ],
        "domain": 1008,
        "allowed": [
          0,
          16,
          32,
          48,
          64,
          96,
          112,
          128,
          192,
          224,
          240,
          256,
          384,
          448,
          480,
          496,
          512,
          768,
          896,
          960,
          992,
          1008
        ]
      },
      {
        "p": [
          18,
          10
        ],
        "kind": 1,
        "tids": [
          1121,
          1116,
          1117,
          1118,
          1119,
          1120
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          18,
          12
        ],
        "kind": 2,
        "tids": [
          1123,
          1122,
          1117,
          1116
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          19,
          9
        ],
        "kind": 2,
        "tids": [
          1216,
          1121,
          1120,
          1217
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          18,
          14
        ],
        "kind": 1,
        "tids": [
          1125,
          1126,
          1127,
          1122,
          1123,
          1124
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          19,
          15
        ],
        "kind": 2,
        "tids": [
          -1,
          1125,
          1124,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          6,
          -34
        ],
        "kind": 1,
        "tids": [
          1131,
          1132,
          1133,
          1128,
          1129,
          1130
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          6,
          -36
        ],
        "kind": 2,
        "tids": [
          1129,
          1128,
          -1,
          -1
        ],
        "domain": 3,
        "allowed": [
          0,
          1,
          2
        ]
      },
      {
        "p": [
          8,
          -36
        ],
        "kind": 0,
        "tids": [
          1218,
          1223,
          1138,
          1137,
          1130,
          1129,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63
        ]
      },
      {
        "p": [
          7,
          -33
        ],
        "kind": 2,
        "tids": [
          1136,
          1131,
          1130,
          1137
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          -30
        ],
        "kind": 0,
        "tids": [
          1230,
          1235,
          1150,
          1149,
          1142,
          1141,
          1134,
          1139,
          1222,
          1221,
          1226,
          1225
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          8,
          -32
        ],
        "kind": 1,
        "tids": [
          1139,
          1134,
          1135,
          1136,
          1137,
          1138
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          8,
          -30
        ],
        "kind": 2,
        "tids": [
          1141,
          1140,
          1135,
          1134
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          9,
          -33
        ],
        "kind": 2,
        "tids": [
          1222,
          1139,
          1138,
          1223
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          8,
          -28
        ],
        "kind": 1,
        "tids": [
          1143,
          1144,
          1145,
          1140,
          1141,
          1142
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          9,
          -27
        ],
        "kind": 2,
        "tids": [
          1148,
          1143,
          1142,
          1149
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          -24
        ],
        "kind": 0,
        "tids": [
          1242,
          1247,
          1162,
          1161,
          1154,
          1153,
          1146,
          1151,
          1234,
          1233,
          1238,
          1237
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          10,
          -26
        ],
        "kind": 1,
        "tids": [
          1151,
          1146,
          1147,
          1148,
          1149,
          1150
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          10,
          -24
        ],
        "kind": 2,
        "tids": [
          1153,
          1152,
          1147,
          1146
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          11,
          -27
        ],
        "kind": 2,
        "tids": [
          1234,
          1151,
          1150,
          1235
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          10,
          -22
        ],
        "kind": 1,
        "tids": [
          1155,
          1156,
          1157,
          1152,
          1153,
          1154
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          11,
          -21
        ],
        "kind": 2,
        "tids": [
          1160,
          1155,
          1154,
          1161
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          -18
        ],
        "kind": 0,
        "tids": [
          1254,
          1259,
          1174,
          1173,
          1166,
          1165,
          1158,
          1163,
          1246,
          1245,
          1250,
          1249
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          12,
          -20
        ],
        "kind": 1,
        "tids": [
          1163,
          1158,
          1159,
          1160,
          1161,
          1162
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          12,
          -18
        ],
        "kind": 2,
        "tids": [
          1165,
          1164,
          1159,
          1158
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          13,
          -21
        ],
        "kind": 2,
        "tids": [
          1246,
          1163,
          1162,
          1247
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          12,
          -16
        ],
        "kind": 1,
        "tids": [
          1167,
          1168,
          1169,
          1164,
          1165,
          1166
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          13,
          -15
        ],
        "kind": 2,
        "tids": [
          1172,
          1167,
          1166,
          1173
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          -12
        ],
        "kind": 0,
        "tids": [
          1266,
          1271,
          1186,
          1185,
          1178,
          1177,
          1170,
          1175,
          1258,
          1257,
          1262,
          1261
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          14,
          -14
        ],
        "kind": 1,
        "tids": [
          1175,
          1170,
          1171,
          1172,
          1173,
          1174
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          14,
          -12
        ],
        "kind": 2,
        "tids": [
          1177,
          1176,
          1171,
          1170
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          15,
          -15
        ],
        "kind": 2,
        "tids": [
          1258,
          1175,
          1174,
          1259
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          -10
        ],
        "kind": 1,
        "tids": [
          1179,
          1180,
          1181,
          1176,
          1177,
          1178
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          15,
          -9
        ],
        "kind": 2,
        "tids": [
          1184,
          1179,
          1178,
          1185
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          18,
          -6
        ],
        "kind": 0,
        "tids": [
          1278,
          1283,
          1198,
          1197,
          1190,
          1189,
          1182,
          1187,
          1270,
          1269,
          1274,
          1273
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          16,
          -8
        ],
        "kind": 1,
        "tids": [
          1187,
          1182,
          1183,
          1184,
          1185,
          1186
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          16,
          -6
        ],
        "kind": 2,
        "tids": [
          1189,
          1188,
          1183,
          1182
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          17,
          -9
        ],
        "kind": 2,
        "tids": [
          1270,
          1187,
          1186,
          1271
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          -4
        ],
        "kind": 1,
        "tids": [
          1191,
          1192,
          1193,
          1188,
          1189,
          1190
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          17,
          -3
        ],
        "kind": 2,
        "tids": [
          1196,
          1191,
          1190,
          1197
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          20,
          0
        ],
        "kind": 0,
        "tids": [
          1290,
          1295,
          1210,
          1209,
          1202,
          1201,
          1194,
          1199,
          1282,
          1281,
          1286,
          1285
        ],
        "domain": 4095,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          48,
          56,
          60,
          62,
          63,
          64,
          96,
          112,
          120,
          124,
          126,
          127,
          128,
          192,
          224,
          240,
          248,
          252,
          254,
          255,
          256,
          384,
          448,
          480,
          496,
          504,
          508,
          510,
          511,
          512,
          768,
          896,
          960,
          992,
          1008,
          1016,
          1020,
          1022,
          1023,
          1024,
          1536,
          1792,
          1920,
          1984,
          2016,
          2032,
          2040,
          2044,
          2046,
          2047,
          2048,
          2049,
          2051,
          2055,
          2063,
          2079,
          2111,
          2175,
          2303,
          2559,
          3071,
          3072,
          3073,
          3075,
          3079,
          3087,
          3103,
          3135,
          3199,
          3327,
          3583,
          3584,
          3585,
          3587,
          3591,
          3599,
          3615,
          3647,
          3711,
          3839,
          3840,
          3841,
          3843,
          3847,
          3855,
          3871,
          3903,
          3967,
          3968,
          3969,
          3971,
          3975,
          3983,
          3999,
          4031,
          4032,
          4033,
          4035,
          4039,
          4047,
          4063,
          4064,
          4065,
          4067,
          4071,
          4079,
          4080,
          4081,
          4083,
          4087,
          4088,
          4089,
          4091,
          4092,
          4093,
          4094,
          4095
        ]
      },
      {
        "p": [
          18,
          -2
        ],
        "kind": 1,
        "tids": [
          1199,
          1194,
          1195,
          1196,
          1197,
          1198
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          18,
          0
        ],
        "kind": 2,
        "tids": [
          1201,
          1200,
          1195,
          1194
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          19,
          -3
        ],
        "kind": 2,
        "tids": [
          1282,
          1199,
          1198,
          1283
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          18,
          2
        ],
        "kind": 1,
        "tids": [
          1203,
          1204,
          1205,
          1200,
          1201,
          1202
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          19,
          3
        ],
        "kind": 2,
        "tids": [
          1208,
          1203,
          1202,
          1209
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          22,
          6
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          1214,
          1213,
          1206,
          1211,
          1294,
          1293,
          -1,
          -1
        ],
        "domain": 1008,
        "allowed": [
          0,
          16,
          32,
          48,
          64,
          96,
          112,
          128,
          192,
          224,
          240,
          256,
          384,
          448,
          480,
          496,
          512,
          768,
          896,
          960,
          992,
          1008
        ]
      },
      {
        "p": [
          20,
          4
        ],
        "kind": 1,
        "tids": [
          1211,
          1206,
          1207,
          1208,
          1209,
          1210
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          20,
          6
        ],
        "kind": 2,
        "tids": [
          1213,
          1212,
          1207,
          1206
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          21,
          3
        ],
        "kind": 2,
        "tids": [
          1294,
          1211,
          1210,
          1295
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          20,
          8
        ],
        "kind": 1,
        "tids": [
          1215,
          1216,
          1217,
          1212,
          1213,
          1214
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          21,
          9
        ],
        "kind": 2,
        "tids": [
          -1,
          1215,
          1214,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          10,
          -34
        ],
        "kind": 1,
        "tids": [
          1221,
          1222,
          1223,
          1218,
          1219,
          1220
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          10,
          -36
        ],
        "kind": 2,
        "tids": [
          1219,
          1218,
          -1,
          -1
        ],
        "domain": 3,
        "allowed": [
          0,
          1,
          2
        ]
      },
      {
        "p": [
          12,
          -36
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          1228,
          1227,
          1220,
          1219,
          -1,
          -1,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 60,
        "allowed": [
          0,
          4,
          8,
          12,
          16,
          24,
          28,
          32,
          48,
          56,
          60
        ]
      },
      {
        "p": [
          11,
          -33
        ],
        "kind": 2,
        "tids": [
          1226,
          1221,
          1220,
          1227
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          14,
          -30
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          1240,
          1239,
          1232,
          1231,
          1224,
          1229,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 252,
        "allowed": [
          0,
          4,
          8,
          12,
          16,
          24,
          28,
          32,
          48,
          56,
          60,
          64,
          96,
          112,
          120,
          124,
          128,
          192,
          224,
          240,
          248,
          252
        ]
      },
      {
        "p": [
          12,
          -32
        ],
        "kind": 1,
        "tids": [
          1229,
          1224,
          1225,
          1226,
          1227,
          1228
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          12,
          -30
        ],
        "kind": 2,
        "tids": [
          1231,
          1230,
          1225,
          1224
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          13,
          -33
        ],
        "kind": 2,
        "tids": [
          -1,
          1229,
          1228,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          12,
          -28
        ],
        "kind": 1,
        "tids": [
          1233,
          1234,
          1235,
          1230,
          1231,
          1232
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          13,
          -27
        ],
        "kind": 2,
        "tids": [
          1238,
          1233,
          1232,
          1239
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          16,
          -24
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          1252,
          1251,
          1244,
          1243,
          1236,
          1241,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 252,
        "allowed": [
          0,
          4,
          8,
          12,
          16,
          24,
          28,
          32,
          48,
          56,
          60,
          64,
          96,
          112,
          120,
          124,
          128,
          192,
          224,
          240,
          248,
          252
        ]
      },
      {
        "p": [
          14,
          -26
        ],
        "kind": 1,
        "tids": [
          1241,
          1236,
          1237,
          1238,
          1239,
          1240
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          14,
          -24
        ],
        "kind": 2,
        "tids": [
          1243,
          1242,
          1237,
          1236
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          15,
          -27
        ],
        "kind": 2,
        "tids": [
          -1,
          1241,
          1240,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          14,
          -22
        ],
        "kind": 1,
        "tids": [
          1245,
          1246,
          1247,
          1242,
          1243,
          1244
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          15,
          -21
        ],
        "kind": 2,
        "tids": [
          1250,
          1245,
          1244,
          1251
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          18,
          -18
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          1264,
          1263,
          1256,
          1255,
          1248,
          1253,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 252,
        "allowed": [
          0,
          4,
          8,
          12,
          16,
          24,
          28,
          32,
          48,
          56,
          60,
          64,
          96,
          112,
          120,
          124,
          128,
          192,
          224,
          240,
          248,
          252
        ]
      },
      {
        "p": [
          16,
          -20
        ],
        "kind": 1,
        "tids": [
          1253,
          1248,
          1249,
          1250,
          1251,
          1252
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          16,
          -18
        ],
        "kind": 2,
        "tids": [
          1255,
          1254,
          1249,
          1248
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          17,
          -21
        ],
        "kind": 2,
        "tids": [
          -1,
          1253,
          1252,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          16,
          -16
        ],
        "kind": 1,
        "tids": [
          1257,
          1258,
          1259,
          1254,
          1255,
          1256
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          17,
          -15
        ],
        "kind": 2,
        "tids": [
          1262,
          1257,
          1256,
          1263
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          20,
          -12
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          1276,
          1275,
          1268,
          1267,
          1260,
          1265,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 252,
        "allowed": [
          0,
          4,
          8,
          12,
          16,
          24,
          28,
          32,
          48,
          56,
          60,
          64,
          96,
          112,
          120,
          124,
          128,
          192,
          224,
          240,
          248,
          252
        ]
      },
      {
        "p": [
          18,
          -14
        ],
        "kind": 1,
        "tids": [
          1265,
          1260,
          1261,
          1262,
          1263,
          1264
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          18,
          -12
        ],
        "kind": 2,
        "tids": [
          1267,
          1266,
          1261,
          1260
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          19,
          -15
        ],
        "kind": 2,
        "tids": [
          -1,
          1265,
          1264,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          18,
          -10
        ],
        "kind": 1,
        "tids": [
          1269,
          1270,
          1271,
          1266,
          1267,
          1268
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          19,
          -9
        ],
        "kind": 2,
        "tids": [
          1274,
          1269,
          1268,
          1275
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          22,
          -6
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          1288,
          1287,
          1280,
          1279,
          1272,
          1277,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 252,
        "allowed": [
          0,
          4,
          8,
          12,
          16,
          24,
          28,
          32,
          48,
          56,
          60,
          64,
          96,
          112,
          120,
          124,
          128,
          192,
          224,
          240,
          248,
          252
        ]
      },
      {
        "p": [
          20,
          -8
        ],
        "kind": 1,
        "tids": [
          1277,
          1272,
          1273,
          1274,
          1275,
          1276
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          20,
          -6
        ],
        "kind": 2,
        "tids": [
          1279,
          1278,
          1273,
          1272
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          21,
          -9
        ],
        "kind": 2,
        "tids": [
          -1,
          1277,
          1276,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          20,
          -4
        ],
        "kind": 1,
        "tids": [
          1281,
          1282,
          1283,
          1278,
          1279,
          1280
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          21,
          -3
        ],
        "kind": 2,
        "tids": [
          1286,
          1281,
          1280,
          1287
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          24,
          0
        ],
        "kind": 0,
        "tids": [
          -1,
          -1,
          -1,
          -1,
          1292,
          1291,
          1284,
          1289,
          -1,
          -1,
          -1,
          -1
        ],
        "domain": 240,
        "allowed": [
          0,
          16,
          32,
          48,
          64,
          96,
          112,
          128,
          192,
          224,
          240
        ]
      },
      {
        "p": [
          22,
          -2
        ],
        "kind": 1,
        "tids": [
          1289,
          1284,
          1285,
          1286,
          1287,
          1288
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          22,
          0
        ],
        "kind": 2,
        "tids": [
          1291,
          1290,
          1285,
          1284
        ],
        "domain": 15,
        "allowed": [
          0,
          1,
          2,
          4,
          7,
          8,
          11,
          13,
          14
        ]
      },
      {
        "p": [
          23,
          -3
        ],
        "kind": 2,
        "tids": [
          -1,
          1289,
          1288,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      },
      {
        "p": [
          22,
          2
        ],
        "kind": 1,
        "tids": [
          1293,
          1294,
          1295,
          1290,
          1291,
          1292
        ],
        "domain": 63,
        "allowed": [
          0,
          1,
          2,
          3,
          4,
          6,
          7,
          8,
          12,
          14,
          15,
          16,
          24,
          28,
          30,
          31,
          32,
          33,
          35,
          39,
          47,
          48,
          49,
          51,
          55,
          56,
          57,
          59,
          60,
          61,
          62,
          63
        ]
      },
      {
        "p": [
          23,
          3
        ],
        "kind": 2,
        "tids": [
          -1,
          1293,
          1292,
          -1
        ],
        "domain": 6,
        "allowed": [
          0,
          2,
          4
        ]
      }
    ],
    "tverts": [
      [
        0,
        1,
        2
      ],
      [
        3,
        1,
        2
      ],
      [
        3,
        1,
        4
      ],
      [
        5,
        1,
        4
      ],
      [
        5,
        1,
        6
      ],
      [
        0,
        1,
        6
      ],
      [
        3,
        7,
        2
      ],
      [
        0,
        7,
        2
      ],
      [
        0,
        7,
        8
      ],
      [
        9,
        7,
        8
      ],
      [
        9,
        7,
        10
      ],
      [
        3,
        7,
        10
      ],
      [
        11,
        12,
        13
      ],
      [
        9,
        12,
        13
      ],
      [
        9,
        12,
        8
      ],
      [
        0,
        12,
        8
      ],
      [
        0,
        12,
        14
      ],
      [
        11,
        12,
        14
      ],
      [
        9,
        15,
        13
      ],
      [
        11,
        15,
        13
      ],
      [
        11,
        15,
        16
      ],
      [
        17,
        15,
        16
      ],
      [
        17,
        15,
        18
      ],
      [
        9,
        15,
        18
      ],
      [
        19,
        20,
        21
      ],
      [
        17,
        20,
        21
      ],
      [
        17,
        20,
        16
      ],
      [
        11,
        20,
        16
      ],
      [
        11,
        20,
        22
      ],
      [
        19,
        20,
        22
      ],
      [
        17,
        23,
        21
      ],
      [
        19,
        23,
        21
      ],
      [
        19,
        23,
        24
      ],
      [
        25,
        23,
        24
      ],
      [
        25,
        23,
        26
      ],
      [
        17,
        23,
        26
      ],
      [
        27,
        28,
        29
      ],
      [
        25,
        28,
        29
      ],
      [
        25,
        28,
        24
      ],
      [
        19,
        28,
        24
      ],
      [
        19,
        28,
        30
      ],
      [
        27,
        28,
        30
      ],
      [
        25,
        31,
        29
      ],
      [
        27,
        31,
        29
      ],
      [
        27,
        31,
        32
      ],
      [
        33,
        31,
        32
      ],
      [
        33,
        31,
        34
      ],
      [
        25,
        31,
        34
      ],
      [
        35,
        36,
        37
      ],
      [
        33,
        36,
        37
      ],
      [
        33,
        36,
        32
      ],
      [
        27,
        36,
        32
      ],
      [
        27,
        36,
        38
      ],
      [
        35,
        36,
        38
      ],
      [
        33,
        39,
        37
      ],
      [
        35,
        39,
        37
      ],
      [
        35,
        39,
        40
      ],
      [
        41,
        39,
        40
      ],
      [
        41,
        39,
        42
      ],
      [
        33,
        39,
        42
      ],
      [
        43,
        44,
        45
      ],
      [
        41,
        44,
        45
      ],
      [
        41,
        44,
        40
      ],
      [
        35,
        44,
        40
      ],
      [
        35,
        44,
        46
      ],
      [
        43,
        44,
        46
      ],
      [
        41,
        47,
        45
      ],
      [
        43,
        47,
        45
      ],
      [
        43,
        47,
        48
      ],
      [
        49,
        47,
        48
      ],
      [
        49,
        47,
        50
      ],
      [
        41,
        47,
        50
      ],
      [
        51,
        52,
        53
      ],
      [
        49,
        52,
        53
      ],
      [
        49,
        52,
        48
      ],
      [
        43,
        52,
        48
      ],
      [
        43,
        52,
        54
      ],
      [
        51,
        52,
        54
      ],
      [
        55,
        56,
        57
      ],
      [
        5,
        56,
        57
      ],
      [
        5,
        56,
        58
      ],
      [
        59,
        56,
        58
      ],
      [
        59,
        56,
        60
      ],
      [
        55,
        56,
        60
      ],
      [
        5,
        61,
        57
      ],
      [
        55,
        61,
        57
      ],
      [
        55,
        61,
        62
      ],
      [
        0,
        61,
        62
      ],
      [
        0,
        61,
        6
      ],
      [
        5,
        61,
        6
      ],
      [
        63,
        64,
        65
      ],
      [
        0,
        64,
        65
      ],
      [
        0,
        64,
        62
      ],
      [
        55,
        64,
        62
      ],
      [
        55,
        64,
        66
      ],
      [
        63,
        64,
        66
      ],
      [
        0,
        67,
        65
      ],
      [
        63,
        67,
        65
      ],
      [
        63,
        67,
        68
      ],
      [
        11,
        67,
        68
      ],
      [
        11,
        67,
        14
      ],
      [
        0,
        67,
        14
      ],
      [
        69,
        70,
        71
      ],
      [
        11,
        70,
        71
      ],
      [
        11,
        70,
        68
      ],
      [
        63,
        70,
        68
      ],
      [
        63,
        70,
        72
      ],
      [
        69,
        70,
        72
      ],
      [
        11,
        73,
        71
      ],
      [
        69,
        73,
        71
      ],
      [
        69,
        73,
        74
      ],
      [
        19,
        73,
        74
      ],
      [
        19,
        73,
        22
      ],
      [
        11,
        73,
        22
      ],
      [
        75,
        76,
        77
      ],
      [
        19,
        76,
        77
      ],
      [
        19,
        76,
        74
      ],
      [
        69,
        76,
        74
      ],
      [
        69,
        76,
        78
      ],
      [
        75,
        76,
        78
      ],
      [
        19,
        79,
        77
      ],
      [
        75,
        79,
        77
      ],
      [
        75,
        79,
        80
      ],
      [
        27,
        79,
        80
      ],
      [
        27,
        79,
        30
      ],
      [
        19,
        79,
        30
      ],
      [
        81,
        82,
        83
      ],
      [
        27,
        82,
        83
      ],
      [
        27,
        82,
        80
      ],
      [
        75,
        82,
        80
      ],
      [
        75,
        82,
        84
      ],
      [
        81,
        82,
        84
      ],
      [
        27,
        85,
        83
      ],
      [
        81,
        85,
        83
      ],
      [
        81,
        85,
        86
      ],
      [
        35,
        85,
        86
      ],
      [
        35,
        85,
        38
      ],
      [
        27,
        85,
        38
      ],
      [
        87,
        88,
        89
      ],
      [
        35,
        88,
        89
      ],
      [
        35,
        88,
        86
      ],
      [
        81,
        88,
        86
      ],
      [
        81,
        88,
        90
      ],
      [
        87,
        88,
        90
      ],
      [
        35,
        91,
        89
      ],
      [
        87,
        91,
        89
      ],
      [
        87,
        91,
        92
      ],
      [
        43,
        91,
        92
      ],
      [
        43,
        91,
        46
      ],
      [
        35,
        91,
        46
      ],
      [
        93,
        94,
        95
      ],
      [
        43,
        94,
        95
      ],
      [
        43,
        94,
        92
      ],
      [
        87,
        94,
        92
      ],
      [
        87,
        94,
        96
      ],
      [
        93,
        94,
        96
      ],
      [
        43,
        97,
        95
      ],
      [
        93,
        97,
        95
      ],
      [
        93,
        97,
        98
      ],
      [
        51,
        97,
        98
      ],
      [
        51,
        97,
        54
      ],
      [
        43,
        97,
        54
      ],
      [
        99,
        100,
        101
      ],
      [
        51,
        100,
        101
      ],
      [
        51,
        100,
        98
      ],
      [
        93,
        100,
        98
      ],
      [
        93,
        100,
        102
      ],
      [
        99,
        100,
        102
      ],
      [
        103,
        104,
        105
      ],
      [
        59,
        104,
        105
      ],
      [
        59,
        104,
        106
      ],
      [
        107,
        104,
        106
      ],
      [
        107,
        104,
        108
      ],
      [
        103,
        104,
        108
      ],
      [
        59,
        109,
        105
      ],
      [
        103,
        109,
        105
      ],
      [
        103,
        109,
        110
      ],
      [
        55,
        109,
        110
      ],
      [
        55,
        109,
        60
      ],
      [
        59,
        109,
        60
      ],
      [
        111,
        112,
        113
      ],
      [
        55,
        112,
        113
      ],
      [
        55,
        112,
        110
      ],
      [
        103,
        112,
        110
      ],
      [
        103,
        112,
        114
      ],
      [
        111,
        112,
        114
      ],
      [
        55,
        115,
        113
      ],
      [
        111,
        115,
        113
      ],
      [
        111,
        115,
        116
      ],
      [
        63,
        115,
        116
      ],
      [
        63,
        115,
        66
      ],
      [
        55,
        115,
        66
      ],
      [
        117,
        118,
        119
      ],
      [
        63,
        118,
        119
      ],
      [
        63,
        118,
        116
      ],
      [
        111,
        118,
        116
      ],
      [
        111,
        118,
        120
      ],
      [
        117,
        118,
        120
      ],
      [
        63,
        121,
        119
      ],
      [
        117,
        121,
        119
      ],
      [
        117,
        121,
        122
      ],
      [
        69,
        121,
        122
      ],
      [
        69,
        121,
        72
      ],
      [
        63,
        121,
        72
      ],
      [
        123,
        124,
        125
      ],
      [
        69,
        124,
        125
      ],
      [
        69,
        124,
        122
      ],
      [
        117,
        124,
        122
      ],
      [
        117,
        124,
        126
      ],
      [
        123,
        124,
        126
      ],
      [
        69,
        127,
        125
      ],
      [
        123,
        127,
        125
      ],
      [
        123,
        127,
        128
      ],
      [
        75,
        127,
        128
      ],
      [
        75,
        127,
        78
      ],
      [
        69,
        127,
        78
      ],
      [
        129,
        130,
        131
      ],
      [
        75,
        130,
        131
      ],
      [
        75,
        130,
        128
      ],
      [
        123,
        130,
        128
      ],
      [
        123,
        130,
        132
      ],
      [
        129,
        130,
        132
      ],
      [
        75,
        133,
        131
      ],
      [
        129,
        133,
        131
      ],
      [
        129,
        133,
        134
      ],
      [
        81,
        133,
        134
      ],
      [
        81,
        133,
        84
      ],
      [
        75,
        133,
        84
      ],
      [
        135,
        136,
        137
      ],
      [
        81,
        136,
        137
      ],
      [
        81,
        136,
        134
      ],
      [
        129,
        136,
        134
      ],
      [
        129,
        136,
        138
      ],
      [
        135,
        136,
        138
      ],
      [
        81,
        139,
        137
      ],
      [
        135,
        139,
        137
      ],
      [
        135,
        139,
        140
      ],
      [
        87,
        139,
        140
      ],
      [
        87,
        139,
        90
      ],
      [
        81,
        139,
        90
      ],
      [
        141,
        142,
        143
      ],
      [
        87,
        142,
        143
      ],
      [
        87,
        142,
        140
      ],
      [
        135,
        142,
        140
      ],
      [
        135,
        142,
        144
      ],
      [
        141,
        142,
        144
      ],
      [
        87,
        145,
        143
      ],
      [
        141,
        145,
        143
      ],
      [
        141,
        145,
        146
      ],
      [
        93,
        145,
        146
      ],
      [
        93,
        145,
        96
      ],
      [
        87,
        145,
        96
      ],
      [
        147,
        148,
        149
      ],
      [
        93,
        148,
        149
      ],
      [
        93,
        148,
        146
      ],
      [
        141,
        148,
        146
      ],
      [
        141,
        148,
        150
      ],
      [
        147,
        148,
        150
      ],
      [
        93,
        151,
        149
      ],
      [
        147,
        151,
        149
      ],
      [
        147,
        151,
        152
      ],
      [
        99,
        151,
        152
      ],
      [
        99,
        151,
        102
      ],
      [
        93,
        151,
        102
      ],
      [
        153,
        154,
        155
      ],
      [
        99,
        154,
        155
      ],
      [
        99,
        154,
        152
      ],
      [
        147,
        154,
        152
      ],
      [
        147,
        154,
        156
      ],
      [
        153,
        154,
        156
      ],
      [
        157,
        158,
        159
      ],
      [
        107,
        158,
        159
      ],
      [
        107,
        158,
        160
      ],
      [
        161,
        158,
        160
      ],
      [
        161,
        158,
        162
      ],
      [
        157,
        158,
        162
      ],
      [
        107,
        163,
        159
      ],
      [
        157,
        163,
        159
      ],
      [
        157,
        163,
        164
      ],
      [
        103,
        163,
        164
      ],
      [
        103,
        163,
        108
      ],
      [
        107,
        163,
        108
      ],
      [
        165,
        166,
        167
      ],
      [
        103,
        166,
        167
      ],
      [
        103,
        166,
        164
      ],
      [
        157,
        166,
        164
      ],
      [
        157,
        166,
        168
      ],
      [
        165,
        166,
        168
      ],
      [
        103,
        169,
        167
      ],
      [
        165,
        169,
        167
      ],
      [
        165,
        169,
        170
      ],
      [
        111,
        169,
        170
      ],
      [
        111,
        169,
        114
      ],
      [
        103,
        169,
        114
      ],
      [
        171,
        172,
        173
      ],
      [
        111,
        172,
        173
      ],
      [
        111,
        172,
        170
      ],
      [
        165,
        172,
        170
      ],
      [
        165,
        172,
        174
      ],
      [
        171,
        172,
        174
      ],
      [
        111,
        175,
        173
      ],
      [
        171,
        175,
        173
      ],
      [
        171,
        175,
        176
      ],
      [
        117,
        175,
        176
      ],
      [
        117,
        175,
        120
      ],
      [
        111,
        175,
        120
      ],
      [
        177,
        178,
        179
      ],
      [
        117,
        178,
        179
      ],
      [
        117,
        178,
        176
      ],
      [
        171,
        178,
        176
      ],
      [
        171,
        178,
        180
      ],
      [
        177,
        178,
        180
      ],
      [
        117,
        181,
        179
      ],
      [
        177,
        181,
        179
      ],
      [
        177,
        181,
        182
      ],
      [
        123,
        181,
        182
      ],
      [
        123,
        181,
        126
      ],
      [
        117,
        181,
        126
      ],
      [
        183,
        184,
        185
      ],
      [
        123,
        184,
        185
      ],
      [
        123,
        184,
        182
      ],
      [
        177,
        184,
        182
      ],
      [
        177,
        184,
        186
      ],
      [
        183,
        184,
        186
      ],
      [
        123,
        187,
        185
      ],
      [
        183,
        187,
        185
      ],
      [
        183,
        187,
        188
      ],
      [
        129,
        187,
        188
      ],
      [
        129,
        187,
        132
      ],
      [
        123,
        187,
        132
      ],
      [
        189,
        190,
        191
      ],
      [
        129,
        190,
        191
      ],
      [
        129,
        190,
        188
      ],
      [
        183,
        190,
        188
      ],
      [
        183,
        190,
        192
      ],
      [
        189,
        190,
        192
      ],
      [
        129,
        193,
        191
      ],
      [
        189,
        193,
        191
      ],
      [
        189,
        193,
        194
      ],
      [
        135,
        193,
        194
      ],
      [
        135,
        193,
        138
      ],
      [
        129,
        193,
        138
      ],
      [
        195,
        196,
        197
      ],
      [
        135,
        196,
        197
      ],
      [
        135,
        196,
        194
      ],
      [
        189,
        196,
        194
      ],
      [
        189,
        196,
        198
      ],
      [
        195,
        196,
        198
      ],
      [
        135,
        199,
        197
      ],
      [
        195,
        199,
        197
      ],
      [
        195,
        199,
        200
      ],
      [
        141,
        199,
        200
      ],
      [
        141,
        199,
        144
      ],
      [
        135,
        199,
        144
      ],
      [
        201,
        202,
        203
      ],
      [
        141,
        202,
        203
      ],
      [
        141,
        202,
        200
      ],
      [
        195,
        202,
        200
      ],
      [
        195,
        202,
        204
      ],
      [
        201,
        202,
        204
      ],
      [
        141,
        205,
        203
      ],
      [
        201,
        205,
        203
      ],
      [
        201,
        205,
        206
      ],
      [
        147,
        205,
        206
      ],
      [
        147,
        205,
        150
      ],
      [
        141,
        205,
        150
      ],
      [
        207,
        208,
        209
      ],
      [
        147,
        208,
        209
      ],
      [
        147,
        208,
        206
      ],
      [
        201,
        208,
        206
      ],
      [
        201,
        208,
        210
      ],
      [
        207,
        208,
        210
      ],
      [
        147,
        211,
        209
      ],
      [
        207,
        211,
        209
      ],
      [
        207,
        211,
        212
      ],
      [
        153,
        211,
        212
      ],
      [
        153,
        211,
        156
      ],
      [
        147,
        211,
        156
      ],
      [
        213,
        214,
        215
      ],
      [
        153,
        214,
        215
      ],
      [
        153,
        214,
        212
      ],
      [
        207,
        214,
        212
      ],
      [
        207,
        214,
        216
      ],
      [
        213,
        214,
        216
      ],
      [
        217,
        218,
        219
      ],
      [
        161,
        218,
        219
      ],
      [
        161,
        218,
        220
      ],
      [
        221,
        218,
        220
      ],
      [
        221,
        218,
        222
      ],
      [
        217,
        218,
        222
      ],
      [
        161,
        223,
        219
      ],
      [
        217,
        223,
        219
      ],
      [
        217,
        223,
        224
      ],
      [
        157,
        223,
        224
      ],
      [
        157,
        223,
        162
      ],
      [
        161,
        223,
        162
      ],
      [
        225,
        226,
        227
      ],
      [
        157,
        226,
        227
      ],
      [
        157,
        226,
        224
      ],
      [
        217,
        226,
        224
      ],
      [
        217,
        226,
        228
      ],
      [
        225,
        226,
        228
      ],
      [
        157,
        229,
        227
      ],
      [
        225,
        229,
        227
      ],
      [
        225,
        229,
        230
      ],
      [
        165,
        229,
        230
      ],
      [
        165,
        229,
        168
      ],
      [
        157,
        229,
        168
      ],
      [
        231,
        232,
        233
      ],
      [
        165,
        232,
        233
      ],
      [
        165,
        232,
        230
      ],
      [
        225,
        232,
        230
      ],
      [
        225,
        232,
        234
      ],
      [
        231,
        232,
        234
      ],
      [
        165,
        235,
        233
      ],
      [
        231,
        235,
        233
      ],
      [
        231,
        235,
        236
      ],
      [
        171,
        235,
        236
      ],
      [
        171,
        235,
        174
      ],
      [
        165,
        235,
        174
      ],
      [
        237,
        238,
        239
      ],
      [
        171,
        238,
        239
      ],
      [
        171,
        238,
        236
      ],
      [
        231,
        238,
        236
      ],
      [
        231,
        238,
        240
      ],
      [
        237,
        238,
        240
      ],
      [
        171,
        241,
        239
      ],
      [
        237,
        241,
        239
      ],
      [
        237,
        241,
        242
      ],
      [
        177,
        241,
        242
      ],
      [
        177,
        241,
        180
      ],
      [
        171,
        241,
        180
      ],
      [
        243,
        244,
        245
      ],
      [
        177,
        244,
        245
      ],
      [
        177,
        244,
        242
      ],
      [
        237,
        244,
        242
      ],
      [
        237,
        244,
        246
      ],
      [
        243,
        244,
        246
      ],
      [
        177,
        247,
        245
      ],
      [
        243,
        247,
        245
      ],
      [
        243,
        247,
        248
      ],
      [
        183,
        247,
        248
      ],
      [
        183,
        247,
        186
      ],
      [
        177,
        247,
        186
      ],
      [
        249,
        250,
        251
      ],
      [
        183,
        250,
        251
      ],
      [
        183,
        250,
        248
      ],
      [
        243,
        250,
        248
      ],
      [
        243,
        250,
        252
      ],
      [
        249,
        250,
        252
      ],
      [
        183,
        253,
        251
      ],
      [
        249,
        253,
        251
      ],
      [
        249,
        253,
        254
      ],
      [
        189,
        253,
        254
      ],
      [
        189,
        253,
        192
      ],
      [
        183,
        253,
        192
      ],
      [
        255,
        256,
        257
      ],
      [
        189,
        256,
        257
      ],
      [
        189,
        256,
        254
      ],
      [
        249,
        256,
        254
      ],
      [
        249,
        256,
        258
      ],
      [
        255,
        256,
        258
      ],
      [
        189,
        259,
        257
      ],
      [
        255,
        259,
        257
      ],
      [
        255,
        259,
        260
      ],
      [
        195,
        259,
        260
      ],
      [
        195,
        259,
        198
      ],
      [
        189,
        259,
        198
      ],
      [
        261,
        262,
        263
      ],
      [
        195,
        262,
        263
      ],
      [
        195,
        262,
        260
      ],
      [
        255,
        262,
        260
      ],
      [
        255,
        262,
        264
      ],
      [
        261,
        262,
        264
      ],
      [
        195,
        265,
        263
      ],
      [
        261,
        265,
        263
      ],
      [
        261,
        265,
        266
      ],
      [
        201,
        265,
        266
      ],
      [
        201,
        265,
        204
      ],
      [
        195,
        265,
        204
      ],
      [
        267,
        268,
        269
      ],
      [
        201,
        268,
        269
      ],
      [
        201,
        268,
        266
      ],
      [
        261,
        268,
        266
      ],
      [
        261,
        268,
        270
      ],
      [
        267,
        268,
        270
      ],
      [
        201,
        271,
        269
      ],
      [
        267,
        271,
        269
      ],
      [
        267,
        271,
        272
      ],
      [
        207,
        271,
        272
      ],
      [
        207,
        271,
        210
      ],
      [
        201,
        271,
        210
      ],
      [
        273,
        274,
        275
      ],
      [
        207,
        274,
        275
      ],
      [
        207,
        274,
        272
      ],
      [
        267,
        274,
        272
      ],
      [
        267,
        274,
        276
      ],
      [
        273,
        274,
        276
      ],
      [
        207,
        277,
        275
      ],
      [
        273,
        277,
        275
      ],
      [
        273,
        277,
        278
      ],
      [
        213,
        277,
        278
      ],
      [
        213,
        277,
        216
      ],
      [
        207,
        277,
        216
      ],
      [
        279,
        280,
        281
      ],
      [
        213,
        280,
        281
      ],
      [
        213,
        280,
        278
      ],
      [
        273,
        280,
        278
      ],
      [
        273,
        280,
        282
      ],
      [
        279,
        280,
        282
      ],
      [
        283,
        284,
        285
      ],
      [
        221,
        284,
        285
      ],
      [
        221,
        284,
        286
      ],
      [
        287,
        284,
        286
      ],
      [
        287,
        284,
        288
      ],
      [
        283,
        284,
        288
      ],
      [
        221,
        289,
        285
      ],
      [
        283,
        289,
        285
      ],
      [
        283,
        289,
        290
      ],
      [
        217,
        289,
        290
      ],
      [
        217,
        289,
        222
      ],
      [
        221,
        289,
        222
      ],
      [
        291,
        292,
        293
      ],
      [
        217,
        292,
        293
      ],
      [
        217,
        292,
        290
      ],
      [
        283,
        292,
        290
      ],
      [
        283,
        292,
        294
      ],
      [
        291,
        292,
        294
      ],
      [
        217,
        295,
        293
      ],
      [
        291,
        295,
        293
      ],
      [
        291,
        295,
        296
      ],
      [
        225,
        295,
        296
      ],
      [
        225,
        295,
        228
      ],
      [
        217,
        295,
        228
      ],
      [
        297,
        298,
        299
      ],
      [
        225,
        298,
        299
      ],
      [
        225,
        298,
        296
      ],
      [
        291,
        298,
        296
      ],
      [
        291,
        298,
        300
      ],
      [
        297,
        298,
        300
      ],
      [
        225,
        301,
        299
      ],
      [
        297,
        301,
        299
      ],
      [
        297,
        301,
        302
      ],
      [
        231,
        301,
        302
      ],
      [
        231,
        301,
        234
      ],
      [
        225,
        301,
        234
      ],
      [
        303,
        304,
        305
      ],
      [
        231,
        304,
        305
      ],
      [
        231,
        304,
        302
      ],
      [
        297,
        304,
        302
      ],
      [
        297,
        304,
        306
      ],
      [
        303,
        304,
        306
      ],
      [
        231,
        307,
        305
      ],
      [
        303,
        307,
        305
      ],
      [
        303,
        307,
        308
      ],
      [
        237,
        307,
        308
      ],
      [
        237,
        307,
        240
      ],
      [
        231,
        307,
        240
      ],
      [
        309,
        310,
        311
      ],
      [
        237,
        310,
        311
      ],
      [
        237,
        310,
        308
      ],
      [
        303,
        310,
        308
      ],
      [
        303,
        310,
        312
      ],
      [
        309,
        310,
        312
      ],
      [
        237,
        313,
        311
      ],
      [
        309,
        313,
        311
      ],
      [
        309,
        313,
        314
      ],
      [
        243,
        313,
        314
      ],
      [
        243,
        313,
        246
      ],
      [
        237,
        313,
        246
      ],
      [
        315,
        316,
        317
      ],
      [
        243,
        316,
        317
      ],
      [
        243,
        316,
        314
      ],
      [
        309,
        316,
        314
      ],
      [
        309,
        316,
        318
      ],
      [
        315,
        316,
        318
      ],
      [
        243,
        319,
        317
      ],
      [
        315,
        319,
        317
      ],
      [
        315,
        319,
        320
      ],
      [
        249,
        319,
        320
      ],
      [
        249,
        319,
        252
      ],
      [
        243,
        319,
        252
      ],
      [
        321,
        322,
        323
      ],
      [
        249,
        322,
        323
      ],
      [
        249,
        322,
        320
      ],
      [
        315,
        322,
        320
      ],
      [
        315,
        322,
        324
      ],
      [
        321,
        322,
        324
      ],
      [
        249,
        325,
        323
      ],
      [
        321,
        325,
        323
      ],
      [
        321,
        325,
        326
      ],
      [
        255,
        325,
        326
      ],
      [
        255,
        325,
        258
      ],
      [
        249,
        325,
        258
      ],
      [
        327,
        328,
        329
      ],
      [
        255,
        328,
        329
      ],
      [
        255,
        328,
        326
      ],
      [
        321,
        328,
        326
      ],
      [
        321,
        328,
        330
      ],
      [
        327,
        328,
        330
      ],
      [
        255,
        331,
        329
      ],
      [
        327,
        331,
        329
      ],
      [
        327,
        331,
        332
      ],
      [
        261,
        331,
        332
      ],
      [
        261,
        331,
        264
      ],
      [
        255,
        331,
        264
      ],
      [
        333,
        334,
        335
      ],
      [
        261,
        334,
        335
      ],
      [
        261,
        334,
        332
      ],
      [
        327,
        334,
        332
      ],
      [
        327,
        334,
        336
      ],
      [
        333,
        334,
        336
      ],
      [
        261,
        337,
        335
      ],
      [
        333,
        337,
        335
      ],
      [
        333,
        337,
        338
      ],
      [
        267,
        337,
        338
      ],
      [
        267,
        337,
        270
      ],
      [
        261,
        337,
        270
      ],
      [
        339,
        340,
        341
      ],
      [
        267,
        340,
        341
      ],
      [
        267,
        340,
        338
      ],
      [
        333,
        340,
        338
      ],
      [
        333,
        340,
        342
      ],
      [
        339,
        340,
        342
      ],
      [
        267,
        343,
        341
      ],
      [
        339,
        343,
        341
      ],
      [
        339,
        343,
        344
      ],
      [
        273,
        343,
        344
      ],
      [
        273,
        343,
        276
      ],
      [
        267,
        343,
        276
      ],
      [
        345,
        346,
        347
      ],
      [
        273,
        346,
        347
      ],
      [
        273,
        346,
        344
      ],
      [
        339,
        346,
        344
      ],
      [
        339,
        346,
        348
      ],
      [
        345,
        346,
        348
      ],
      [
        273,
        349,
        347
      ],
      [
        345,
        349,
        347
      ],
      [
        345,
        349,
        350
      ],
      [
        279,
        349,
        350
      ],
      [
        279,
        349,
        282
      ],
      [
        273,
        349,
        282
      ],
      [
        351,
        352,
        353
      ],
      [
        279,
        352,
        353
      ],
      [
        279,
        352,
        350
      ],
      [
        345,
        352,
        350
      ],
      [
        345,
        352,
        354
      ],
      [
        351,
        352,
        354
      ],
      [
        287,
        355,
        356
      ],
      [
        357,
        355,
        356
      ],
      [
        357,
        355,
        358
      ],
      [
        283,
        355,
        358
      ],
      [
        283,
        355,
        288
      ],
      [
        287,
        355,
        288
      ],
      [
        359,
        360,
        361
      ],
      [
        283,
        360,
        361
      ],
      [
        283,
        360,
        358
      ],
      [
        357,
        360,
        358
      ],
      [
        357,
        360,
        362
      ],
      [
        359,
        360,
        362
      ],
      [
        283,
        363,
        361
      ],
      [
        359,
        363,
        361
      ],
      [
        359,
        363,
        364
      ],
      [
        291,
        363,
        364
      ],
      [
        291,
        363,
        294
      ],
      [
        283,
        363,
        294
      ],
      [
        365,
        366,
        367
      ],
      [
        291,
        366,
        367
      ],
      [
        291,
        366,
        364
      ],
      [
        359,
        366,
        364
      ],
      [
        359,
        366,
        368
      ],
      [
        365,
        366,
        368
      ],
      [
        291,
        369,
        367
      ],
      [
        365,
        369,
        367
      ],
      [
        365,
        369,
        370
      ],
      [
        297,
        369,
        370
      ],
      [
        297,
        369,
        300
      ],
      [
        291,
        369,
        300
      ],
      [
        371,
        372,
        373
      ],
      [
        297,
        372,
        373
      ],
      [
        297,
        372,
        370
      ],
      [
        365,
        372,
        370
      ],
      [
        365,
        372,
        374
      ],
      [
        371,
        372,
        374
      ],
      [
        297,
        375,
        373
      ],
      [
        371,
        375,
        373
      ],
      [
        371,
        375,
        376
      ],
      [
        303,
        375,
        376
      ],
      [
        303,
        375,
        306
      ],
      [
        297,
        375,
        306
      ],
      [
        377,
        378,
        379
      ],
      [
        303,
        378,
        379
      ],
      [
        303,
        378,
        376
      ],
      [
        371,
        378,
        376
      ],
      [
        371,
        378,
        380
      ],
      [
        377,
        378,
        380
      ],
      [
        303,
        381,
        379
      ],
      [
        377,
        381,
        379
      ],
      [
        377,
        381,
        382
      ],
      [
        309,
        381,
        382
      ],
      [
        309,
        381,
        312
      ],
      [
        303,
        381,
        312
      ],
      [
        383,
        384,
        385
      ],
      [
        309,
        384,
        385
      ],
      [
        309,
        384,
        382
      ],
      [
        377,
        384,
        382
      ],
      [
        377,
        384,
        386
      ],
      [
        383,
        384,
        386
      ],
      [
        309,
        387,
        385
      ],
      [
        383,
        387,
        385
      ],
      [
        383,
        387,
        388
      ],
      [
        315,
        387,
        388
      ],
      [
        315,
        387,
        318
      ],
      [
        309,
        387,
        318
      ],
      [
        389,
        390,
        391
      ],
      [
        315,
        390,
        391
      ],
      [
        315,
        390,
        388
      ],
      [
        383,
        390,
        388
      ],
      [
        383,
        390,
        392
      ],
      [
        389,
        390,
        392
      ],
      [
        315,
        393,
        391
      ],
      [
        389,
        393,
        391
      ],
      [
        389,
        393,
        394
      ],
      [
        321,
        393,
        394
      ],
      [
        321,
        393,
        324
      ],
      [
        315,
        393,
        324
      ],
      [
        395,
        396,
        397
      ],
      [
        321,
        396,
        397
      ],
      [
        321,
        396,
        394
      ],
      [
        389,
        396,
        394
      ],
      [
        389,
        396,
        398
      ],
      [
        395,
        396,
        398
      ],
      [
        321,
        399,
        397
      ],
      [
        395,
        399,
        397
      ],
      [
        395,
        399,
        400
      ],
      [
        327,
        399,
        400
      ],
      [
        327,
        399,
        330
      ],
      [
        321,
        399,
        330
      ],
      [
        401,
        402,
        403
      ],
      [
        327,
        402,
        403
      ],
      [
        327,
        402,
        400
      ],
      [
        395,
        402,
        400
      ],
      [
        395,
        402,
        404
      ],
      [
        401,
        402,
        404
      ],
      [
        327,
        405,
        403
      ],
      [
        401,
        405,
        403
      ],
      [
        401,
        405,
        406
      ],
      [
        333,
        405,
        406
      ],
      [
        333,
        405,
        336
      ],
      [
        327,
        405,
        336
      ],
      [
        407,
        408,
        409
      ],
      [
        333,
        408,
        409
      ],
      [
        333,
        408,
        406
      ],
      [
        401,
        408,
        406
      ],
      [
        401,
        408,
        410
      ],
      [
        407,
        408,
        410
      ],
      [
        333,
        411,
        409
      ],
      [
        407,
        411,
        409
      ],
      [
        407,
        411,
        412
      ],
      [
        339,
        411,
        412
      ],
      [
        339,
        411,
        342
      ],
      [
        333,
        411,
        342
      ],
      [
        413,
        414,
        415
      ],
      [
        339,
        414,
        415
      ],
      [
        339,
        414,
        412
      ],
      [
        407,
        414,
        412
      ],
      [
        407,
        414,
        416
      ],
      [
        413,
        414,
        416
      ],
      [
        339,
        417,
        415
      ],
      [
        413,
        417,
        415
      ],
      [
        413,
        417,
        418
      ],
      [
        345,
        417,
        418
      ],
      [
        345,
        417,
        348
      ],
      [
        339,
        417,
        348
      ],
      [
        419,
        420,
        421
      ],
      [
        345,
        420,
        421
      ],
      [
        345,
        420,
        418
      ],
      [
        413,
        420,
        418
      ],
      [
        413,
        420,
        422
      ],
      [
        419,
        420,
        422
      ],
      [
        345,
        423,
        421
      ],
      [
        419,
        423,
        421
      ],
      [
        419,
        423,
        424
      ],
      [
        351,
        423,
        424
      ],
      [
        351,
        423,
        354
      ],
      [
        345,
        423,
        354
      ],
      [
        357,
        425,
        426
      ],
      [
        427,
        425,
        426
      ],
      [
        427,
        425,
        428
      ],
      [
        359,
        425,
        428
      ],
      [
        359,
        425,
        362
      ],
      [
        357,
        425,
        362
      ],
      [
        429,
        430,
        431
      ],
      [
        359,
        430,
        431
      ],
      [
        359,
        430,
        428
      ],
      [
        427,
        430,
        428
      ],
      [
        427,
        430,
        432
      ],
      [
        429,
        430,
        432
      ],
      [
        359,
        433,
        431
      ],
      [
        429,
        433,
        431
      ],
      [
        429,
        433,
        434
      ],
      [
        365,
        433,
        434
      ],
      [
        365,
        433,
        368
      ],
      [
        359,
        433,
        368
      ],
      [
        435,
        436,
        437
      ],
      [
        365,
        436,
        437
      ],
      [
        365,
        436,
        434
      ],
      [
        429,
        436,
        434
      ],
      [
        429,
        436,
        438
      ],
      [
        435,
        436,
        438
      ],
      [
        365,
        439,
        437
      ],
      [
        435,
        439,
        437
      ],
      [
        435,
        439,
        440
      ],
      [
        371,
        439,
        440
      ],
      [
        371,
        439,
        374
      ],
      [
        365,
        439,
        374
      ],
      [
        441,
        442,
        443
      ],
      [
        371,
        442,
        443
      ],
      [
        371,
        442,
        440
      ],
      [
        435,
        442,
        440
      ],
      [
        435,
        442,
        444
      ],
      [
        441,
        442,
        444
      ],
      [
        371,
        445,
        443
      ],
      [
        441,
        445,
        443
      ],
      [
        441,
        445,
        446
      ],
      [
        377,
        445,
        446
      ],
      [
        377,
        445,
        380
      ],
      [
        371,
        445,
        380
      ],
      [
        447,
        448,
        449
      ],
      [
        377,
        448,
        449
      ],
      [
        377,
        448,
        446
      ],
      [
        441,
        448,
        446
      ],
      [
        441,
        448,
        450
      ],
      [
        447,
        448,
        450
      ],
      [
        377,
        451,
        449
      ],
      [
        447,
        451,
        449
      ],
      [
        447,
        451,
        452
      ],
      [
        383,
        451,
        452
      ],
      [
        383,
        451,
        386
      ],
      [
        377,
        451,
        386
      ],
      [
        453,
        454,
        455
      ],
      [
        383,
        454,
        455
      ],
      [
        383,
        454,
        452
      ],
      [
        447,
        454,
        452
      ],
      [
        447,
        454,
        456
      ],
      [
        453,
        454,
        456
      ],
      [
        383,
        457,
        455
      ],
      [
        453,
        457,
        455
      ],
      [
        453,
        457,
        458
      ],
      [
        389,
        457,
        458
      ],
      [
        389,
        457,
        392
      ],
      [
        383,
        457,
        392
      ],
      [
        459,
        460,
        461
      ],
      [
        389,
        460,
        461
      ],
      [
        389,
        460,
        458
      ],
      [
        453,
        460,
        458
      ],
      [
        453,
        460,
        462
      ],
      [
        459,
        460,
        462
      ],
      [
        389,
        463,
        461
      ],
      [
        459,
        463,
        461
      ],
      [
        459,
        463,
        464
      ],
      [
        395,
        463,
        464
      ],
      [
        395,
        463,
        398
      ],
      [
        389,
        463,
        398
      ],
      [
        465,
        466,
        467
      ],
      [
        395,
        466,
        467
      ],
      [
        395,
        466,
        464
      ],
      [
        459,
        466,
        464
      ],
      [
        459,
        466,
        468
      ],
      [
        465,
        466,
        468
      ],
      [
        395,
        469,
        467
      ],
      [
        465,
        469,
        467
      ],
      [
        465,
        469,
        470
      ],
      [
        401,
        469,
        470
      ],
      [
        401,
        469,
        404
      ],
      [
        395,
        469,
        404
      ],
      [
        471,
        472,
        473
      ],
      [
        401,
        472,
        473
      ],
      [
        401,
        472,
        470
      ],
      [
        465,
        472,
        470
      ],
      [
        465,
        472,
        474
      ],
      [
        471,
        472,
        474
      ],
      [
        401,
        475,
        473
      ],
      [
        471,
        475,
        473
      ],
      [
        471,
        475,
        476
      ],
      [
        407,
        475,
        476
      ],
      [
        407,
        475,
        410
      ],
      [
        401,
        475,
        410
      ],
      [
        477,
        478,
        479
      ],
      [
        407,
        478,
        479
      ],
      [
        407,
        478,
        476
      ],
      [
        471,
        478,
        476
      ],
      [
        471,
        478,
        480
      ],
      [
        477,
        478,
        480
      ],
      [
        407,
        481,
        479
      ],
      [
        477,
        481,
        479
      ],
      [
        477,
        481,
        482
      ],
      [
        413,
        481,
        482
      ],
      [
        413,
        481,
        416
      ],
      [
        407,
        481,
        416
      ],
      [
        483,
        484,
        485
      ],
      [
        413,
        484,
        485
      ],
      [
        413,
        484,
        482
      ],
      [
        477,
        484,
        482
      ],
      [
        477,
        484,
        486
      ],
      [
        483,
        484,
        486
      ],
      [
        413,
        487,
        485
      ],
      [
        483,
        487,
        485
      ],
      [
        483,
        487,
        488
      ],
      [
        419,
        487,
        488
      ],
      [
        419,
        487,
        422
      ],
      [
        413,
        487,
        422
      ],
      [
        427,
        489,
        490
      ],
      [
        491,
        489,
        490
      ],
      [
        491,
        489,
        492
      ],
      [
        429,
        489,
        492
      ],
      [
        429,
        489,
        432
      ],
      [
        427,
        489,
        432
      ],
      [
        493,
        494,
        495
      ],
      [
        429,
        494,
        495
      ],
      [
        429,
        494,
        492
      ],
      [
        491,
        494,
        492
      ],
      [
        491,
        494,
        496
      ],
      [
        493,
        494,
        496
      ],
      [
        429,
        497,
        495
      ],
      [
        493,
        497,
        495
      ],
      [
        493,
        497,
        498
      ],
      [
        435,
        497,
        498
      ],
      [
        435,
        497,
        438
      ],
      [
        429,
        497,
        438
      ],
      [
        499,
        500,
        501
      ],
      [
        435,
        500,
        501
      ],
      [
        435,
        500,
        498
      ],
      [
        493,
        500,
        498
      ],
      [
        493,
        500,
        502
      ],
      [
        499,
        500,
        502
      ],
      [
        435,
        503,
        501
      ],
      [
        499,
        503,
        501
      ],
      [
        499,
        503,
        504
      ],
      [
        441,
        503,
        504
      ],
      [
        441,
        503,
        444
      ],
      [
        435,
        503,
        444
      ],
      [
        505,
        506,
        507
      ],
      [
        441,
        506,
        507
      ],
      [
        441,
        506,
        504
      ],
      [
        499,
        506,
        504
      ],
      [
        499,
        506,
        508
      ],
      [
        505,
        506,
        508
      ],
      [
        441,
        509,
        507
      ],
      [
        505,
        509,
        507
      ],
      [
        505,
        509,
        510
      ],
      [
        447,
        509,
        510
      ],
      [
        447,
        509,
        450
      ],
      [
        441,
        509,
        450
      ],
      [
        511,
        512,
        513
      ],
      [
        447,
        512,
        513
      ],
      [
        447,
        512,
        510
      ],
      [
        505,
        512,
        510
      ],
      [
        505,
        512,
        514
      ],
      [
        511,
        512,
        514
      ],
      [
        447,
        515,
        513
      ],
      [
        511,
        515,
        513
      ],
      [
        511,
        515,
        516
      ],
      [
        453,
        515,
        516
      ],
      [
        453,
        515,
        456
      ],
      [
        447,
        515,
        456
      ],
      [
        517,
        518,
        519
      ],
      [
        453,
        518,
        519
      ],
      [
        453,
        518,
        516
      ],
      [
        511,
        518,
        516
      ],
      [
        511,
        518,
        520
      ],
      [
        517,
        518,
        520
      ],
      [
        453,
        521,
        519
      ],
      [
        517,
        521,
        519
      ],
      [
        517,
        521,
        522
      ],
      [
        459,
        521,
        522
      ],
      [
        459,
        521,
        462
      ],
      [
        453,
        521,
        462
      ],
      [
        523,
        524,
        525
      ],
      [
        459,
        524,
        525
      ],
      [
        459,
        524,
        522
      ],
      [
        517,
        524,
        522
      ],
      [
        517,
        524,
        526
      ],
      [
        523,
        524,
        526
      ],
      [
        459,
        527,
        525
      ],
      [
        523,
        527,
        525
      ],
      [
        523,
        527,
        528
      ],
      [
        465,
        527,
        528
      ],
      [
        465,
        527,
        468
      ],
      [
        459,
        527,
        468
      ],
      [
        529,
        530,
        531
      ],
      [
        465,
        530,
        531
      ],
      [
        465,
        530,
        528
      ],
      [
        523,
        530,
        528
      ],
      [
        523,
        530,
        532
      ],
      [
        529,
        530,
        532
      ],
      [
        465,
        533,
        531
      ],
      [
        529,
        533,
        531
      ],
      [
        529,
        533,
        534
      ],
      [
        471,
        533,
        534
      ],
      [
        471,
        533,
        474
      ],
      [
        465,
        533,
        474
      ],
      [
        535,
        536,
        537
      ],
      [
        471,
        536,
        537
      ],
      [
        471,
        536,
        534
      ],
      [
        529,
        536,
        534
      ],
      [
        529,
        536,
        538
      ],
      [
        535,
        536,
        538
      ],
      [
        471,
        539,
        537
      ],
      [
        535,
        539,
        537
      ],
      [
        535,
        539,
        540
      ],
      [
        477,
        539,
        540
      ],
      [
        477,
        539,
        480
      ],
      [
        471,
        539,
        480
      ],
      [
        541,
        542,
        543
      ],
      [
        477,
        542,
        543
      ],
      [
        477,
        542,
        540
      ],
      [
        535,
        542,
        540
      ],
      [
        535,
        542,
        544
      ],
      [
        541,
        542,
        544
      ],
      [
        477,
        545,
        543
      ],
      [
        541,
        545,
        543
      ],
      [
        541,
        545,
        546
      ],
      [
        483,
        545,
        546
      ],
      [
        483,
        545,
        486
      ],
      [
        477,
        545,
        486
      ],
      [
        491,
        547,
        548
      ],
      [
        549,
        547,
        548
      ],
      [
        549,
        547,
        550
      ],
      [
        493,
        547,
        550
      ],
      [
        493,
        547,
        496
      ],
      [
        491,
        547,
        496
      ],
      [
        551,
        552,
        553
      ],
      [
        493,
        552,
        553
      ],
      [
        493,
        552,
        550
      ],
      [
        549,
        552,
        550
      ],
      [
        549,
        552,
        554
      ],
      [
        551,
        552,
        554
      ],
      [
        493,
        555,
        553
      ],
      [
        551,
        555,
        553
      ],
      [
        551,
        555,
        556
      ],
      [
        499,
        555,
        556
      ],
      [
        499,
        555,
        502
      ],
      [
        493,
        555,
        502
      ],
      [
        557,
        558,
        559
      ],
      [
        499,
        558,
        559
      ],
      [
        499,
        558,
        556
      ],
      [
        551,
        558,
        556
      ],
      [
        551,
        558,
        560
      ],
      [
        557,
        558,
        560
      ],
      [
        499,
        561,
        559
      ],
      [
        557,
        561,
        559
      ],
      [
        557,
        561,
        562
      ],
      [
        505,
        561,
        562
      ],
      [
        505,
        561,
        508
      ],
      [
        499,
        561,
        508
      ],
      [
        563,
        564,
        565
      ],
      [
        505,
        564,
        565
      ],
      [
        505,
        564,
        562
      ],
      [
        557,
        564,
        562
      ],
      [
        557,
        564,
        566
      ],
      [
        563,
        564,
        566
      ],
      [
        505,
        567,
        565
      ],
      [
        563,
        567,
        565
      ],
      [
        563,
        567,
        568
      ],
      [
        511,
        567,
        568
      ],
      [
        511,
        567,
        514
      ],
      [
        505,
        567,
        514
      ],
      [
        569,
        570,
        571
      ],
      [
        511,
        570,
        571
      ],
      [
        511,
        570,
        568
      ],
      [
        563,
        570,
        568
      ],
      [
        563,
        570,
        572
      ],
      [
        569,
        570,
        572
      ],
      [
        511,
        573,
        571
      ],
      [
        569,
        573,
        571
      ],
      [
        569,
        573,
        574
      ],
      [
        517,
        573,
        574
      ],
      [
        517,
        573,
        520
      ],
      [
        511,
        573,
        520
      ],
      [
        575,
        576,
        577
      ],
      [
        517,
        576,
        577
      ],
      [
        517,
        576,
        574
      ],
      [
        569,
        576,
        574
      ],
      [
        569,
        576,
        578
      ],
      [
        575,
        576,
        578
      ],
      [
        517,
        579,
        577
      ],
      [
        575,
        579,
        577
      ],
      [
        575,
        579,
        580
      ],
      [
        523,
        579,
        580
      ],
      [
        523,
        579,
        526
      ],
      [
        517,
        579,
        526
      ],
      [
        581,
        582,
        583
      ],
      [
        523,
        582,
        583
      ],
      [
        523,
        582,
        580
      ],
      [
        575,
        582,
        580
      ],
      [
        575,
        582,
        584
      ],
      [
        581,
        582,
        584
      ],
      [
        523,
        585,
        583
      ],
      [
        581,
        585,
        583
      ],
      [
        581,
        585,
        586
      ],
      [
        529,
        585,
        586
      ],
      [
        529,
        585,
        532
      ],
      [
        523,
        585,
        532
      ],
      [
        587,
        588,
        589
      ],
      [
        529,
        588,
        589
      ],
      [
        529,
        588,
        586
      ],
      [
        581,
        588,
        586
      ],
      [
        581,
        588,
        590
      ],
      [
        587,
        588,
        590
      ],
      [
        529,
        591,
        589
      ],
      [
        587,
        591,
        589
      ],
      [
        587,
        591,
        592
      ],
      [
        535,
        591,
        592
      ],
      [
        535,
        591,
        538
      ],
      [
        529,
        591,
        538
      ],
      [
        593,
        594,
        595
      ],
      [
        535,
        594,
        595
      ],
      [
        535,
        594,
        592
      ],
      [
        587,
        594,
        592
      ],
      [
        587,
        594,
        596
      ],
      [
        593,
        594,
        596
      ],
      [
        535,
        597,
        595
      ],
      [
        593,
        597,
        595
      ],
      [
        593,
        597,
        598
      ],
      [
        541,
        597,
        598
      ],
      [
        541,
        597,
        544
      ],
      [
        535,
        597,
        544
      ],
      [
        549,
        599,
        600
      ],
      [
        601,
        599,
        600
      ],
      [
        601,
        599,
        602
      ],
      [
        551,
        599,
        602
      ],
      [
        551,
        599,
        554
      ],
      [
        549,
        599,
        554
      ],
      [
        603,
        604,
        605
      ],
      [
        551,
        604,
        605
      ],
      [
        551,
        604,
        602
      ],
      [
        601,
        604,
        602
      ],
      [
        601,
        604,
        606
      ],
      [
        603,
        604,
        606
      ],
      [
        551,
        607,
        605
      ],
      [
        603,
        607,
        605
      ],
      [
        603,
        607,
        608
      ],
      [
        557,
        607,
        608
      ],
      [
        557,
        607,
        560
      ],
      [
        551,
        607,
        560
      ],
      [
        609,
        610,
        611
      ],
      [
        557,
        610,
        611
      ],
      [
        557,
        610,
        608
      ],
      [
        603,
        610,
        608
      ],
      [
        603,
        610,
        612
      ],
      [
        609,
        610,
        612
      ],
      [
        557,
        613,
        611
      ],
      [
        609,
        613,
        611
      ],
      [
        609,
        613,
        614
      ],
      [
        563,
        613,
        614
      ],
      [
        563,
        613,
        566
      ],
      [
        557,
        613,
        566
      ],
      [
        615,
        616,
        617
      ],
      [
        563,
        616,
        617
      ],
      [
        563,
        616,
        614
      ],
      [
        609,
        616,
        614
      ],
      [
        609,
        616,
        618
      ],
      [
        615,
        616,
        618
      ],
      [
        563,
        619,
        617
      ],
      [
        615,
        619,
        617
      ],
      [
        615,
        619,
        620
      ],
      [
        569,
        619,
        620
      ],
      [
        569,
        619,
        572
      ],
      [
        563,
        619,
        572
      ],
      [
        621,
        622,
        623
      ],
      [
        569,
        622,
        623
      ],
      [
        569,
        622,
        620
      ],
      [
        615,
        622,
        620
      ],
      [
        615,
        622,
        624
      ],
      [
        621,
        622,
        624
      ],
      [
        569,
        625,
        623
      ],
      [
        621,
        625,
        623
      ],
      [
        621,
        625,
        626
      ],
      [
        575,
        625,
        626
      ],
      [
        575,
        625,
        578
      ],
      [
        569,
        625,
        578
      ],
      [
        627,
        628,
        629
      ],
      [
        575,
        628,
        629
      ],
      [
        575,
        628,
        626
      ],
      [
        621,
        628,
        626
      ],
      [
        621,
        628,
        630
      ],
      [
        627,
        628,
        630
      ],
      [
        575,
        631,
        629
      ],
      [
        627,
        631,
        629
      ],
      [
        627,
        631,
        632
      ],
      [
        581,
        631,
        632
      ],
      [
        581,
        631,
        584
      ],
      [
        575,
        631,
        584
      ],
      [
        633,
        634,
        635
      ],
      [
        581,
        634,
        635
      ],
      [
        581,
        634,
        632
      ],
      [
        627,
        634,
        632
      ],
      [
        627,
        634,
        636
      ],
      [
        633,
        634,
        636
      ],
      [
        581,
        637,
        635
      ],
      [
        633,
        637,
        635
      ],
      [
        633,
        637,
        638
      ],
      [
        587,
        637,
        638
      ],
      [
        587,
        637,
        590
      ],
      [
        581,
        637,
        590
      ],
      [
        639,
        640,
        641
      ],
      [
        587,
        640,
        641
      ],
      [
        587,
        640,
        638
      ],
      [
        633,
        640,
        638
      ],
      [
        633,
        640,
        642
      ],
      [
        639,
        640,
        642
      ],
      [
        587,
        643,
        641
      ],
      [
        639,
        643,
        641
      ],
      [
        639,
        643,
        644
      ],
      [
        593,
        643,
        644
      ],
      [
        593,
        643,
        596
      ],
      [
        587,
        643,
        596
      ],
      [
        601,
        645,
        646
      ],
      [
        647,
        645,
        646
      ],
      [
        647,
        645,
        648
      ],
      [
        603,
        645,
        648
      ],
      [
        603,
        645,
        606
      ],
      [
        601,
        645,
        606
      ],
      [
        649,
        650,
        651
      ],
      [
        603,
        650,
        651
      ],
      [
        603,
        650,
        648
      ],
      [
        647,
        650,
        648
      ],
      [
        647,
        650,
        652
      ],
      [
        649,
        650,
        652
      ],
      [
        603,
        653,
        651
      ],
      [
        649,
        653,
        651
      ],
      [
        649,
        653,
        654
      ],
      [
        609,
        653,
        654
      ],
      [
        609,
        653,
        612
      ],
      [
        603,
        653,
        612
      ],
      [
        655,
        656,
        657
      ],
      [
        609,
        656,
        657
      ],
      [
        609,
        656,
        654
      ],
      [
        649,
        656,
        654
      ],
      [
        649,
        656,
        658
      ],
      [
        655,
        656,
        658
      ],
      [
        609,
        659,
        657
      ],
      [
        655,
        659,
        657
      ],
      [
        655,
        659,
        660
      ],
      [
        615,
        659,
        660
      ],
      [
        615,
        659,
        618
      ],
      [
        609,
        659,
        618
      ],
      [
        661,
        662,
        663
      ],
      [
        615,
        662,
        663
      ],
      [
        615,
        662,
        660
      ],
      [
        655,
        662,
        660
      ],
      [
        655,
        662,
        664
      ],
      [
        661,
        662,
        664
      ],
      [
        615,
        665,
        663
      ],
      [
        661,
        665,
        663
      ],
      [
        661,
        665,
        666
      ],
      [
        621,
        665,
        666
      ],
      [
        621,
        665,
        624
      ],
      [
        615,
        665,
        624
      ],
      [
        667,
        668,
        669
      ],
      [
        621,
        668,
        669
      ],
      [
        621,
        668,
        666
      ],
      [
        661,
        668,
        666
      ],
      [
        661,
        668,
        670
      ],
      [
        667,
        668,
        670
      ],
      [
        621,
        671,
        669
      ],
      [
        667,
        671,
        669
      ],
      [
        667,
        671,
        672
      ],
      [
        627,
        671,
        672
      ],
      [
        627,
        671,
        630
      ],
      [
        621,
        671,
        630
      ],
      [
        673,
        674,
        675
      ],
      [
        627,
        674,
        675
      ],
      [
        627,
        674,
        672
      ],
      [
        667,
        674,
        672
      ],
      [
        667,
        674,
        676
      ],
      [
        673,
        674,
        676
      ],
      [
        627,
        677,
        675
      ],
      [
        673,
        677,
        675
      ],
      [
        673,
        677,
        678
      ],
      [
        633,
        677,
        678
      ],
      [
        633,
        677,
        636
      ],
      [
        627,
        677,
        636
      ],
      [
        679,
        680,
        681
      ],
      [
        633,
        680,
        681
      ],
      [
        633,
        680,
        678
      ],
      [
        673,
        680,
        678
      ],
      [
        673,
        680,
        682
      ],
      [
        679,
        680,
        682
      ],
      [
        633,
        683,
        681
      ],
      [
        679,
        683,
        681
      ],
      [
        679,
        683,
        684
      ],
      [
        639,
        683,
        684
      ],
      [
        639,
        683,
        642
      ],
      [
        633,
        683,
        642
      ]
    ]
  },
  "graph": [
    [
      "-22,0",
      [
        "-23,-3",
        "-21,-3",
        "-21,3",
        "-23,3"
      ]
    ],
    [
      "-23,-3",
      [
        "-22,0",
        "-21,-3"
      ]
    ],
    [
      "-21,-3",
      [
        "-23,-3",
        "-22,0",
        "-19,-3",
        "-20,-6"
      ]
    ],
    [
      "-21,3",
      [
        "-22,0",
        "-23,3",
        "-20,6",
        "-19,3"
      ]
    ],
    [
      "-23,3",
      [
        "-21,3",
        "-22,0"
      ]
    ],
    [
      "-20,6",
      [
        "-21,3",
        "-19,3",
        "-19,9",
        "-21,9"
      ]
    ],
    [
      "-19,3",
      [
        "-21,3",
        "-20,6",
        "-17,3",
        "-18,0"
      ]
    ],
    [
      "-19,9",
      [
        "-20,6",
        "-21,9",
        "-18,12",
        "-17,9"
      ]
    ],
    [
      "-21,9",
      [
        "-19,9",
        "-20,6"
      ]
    ],
    [
      "-18,12",
      [
        "-19,9",
        "-17,9",
        "-17,15",
        "-19,15"
      ]
    ],
    [
      "-17,9",
      [
        "-19,9",
        "-18,12",
        "-15,9",
        "-16,6"
      ]
    ],
    [
      "-17,15",
      [
        "-18,12",
        "-19,15",
        "-16,18",
        "-15,15"
      ]
    ],
    [
      "-19,15",
      [
        "-17,15",
        "-18,12"
      ]
    ],
    [
      "-16,18",
      [
        "-17,15",
        "-15,15",
        "-15,21",
        "-17,21"
      ]
    ],
    [
      "-15,15",
      [
        "-17,15",
        "-16,18",
        "-13,15",
        "-14,12"
      ]
    ],
    [
      "-15,21",
      [
        "-16,18",
        "-17,21",
        "-14,24",
        "-13,21"
      ]
    ],
    [
      "-17,21",
      [
        "-15,21",
        "-16,18"
      ]
    ],
    [
      "-14,24",
      [
        "-15,21",
        "-13,21",
        "-13,27",
        "-15,27"
      ]
    ],
    [
      "-13,21",
      [
        "-15,21",
        "-14,24",
        "-11,21",
        "-12,18"
      ]
    ],
    [
      "-13,27",
      [
        "-14,24",
        "-15,27",
        "-12,30",
        "-11,27"
      ]
    ],
    [
      "-15,27",
      [
        "-13,27",
        "-14,24"
      ]
    ],
    [
      "-12,30",
      [
        "-13,27",
        "-11,27",
        "-11,33",
        "-13,33"
      ]
    ],
    [
      "-11,27",
      [
        "-13,27",
        "-12,30",
        "-9,27",
        "-10,24"
      ]
    ],
    [
      "-11,33",
      [
        "-12,30",
        "-13,33",
        "-10,36",
        "-9,33"
      ]
    ],
    [
      "-13,33",
      [
        "-11,33",
        "-12,30"
      ]
    ],
    [
      "-10,36",
      [
        "-11,33",
        "-9,33"
      ]
    ],
    [
      "-9,33",
      [
        "-11,33",
        "-10,36",
        "-7,33",
        "-8,30"
      ]
    ],
    [
      "-20,-6",
      [
        "-21,-9",
        "-19,-9",
        "-19,-3",
        "-21,-3"
      ]
    ],
    [
      "-21,-9",
      [
        "-20,-6",
        "-19,-9"
      ]
    ],
    [
      "-19,-9",
      [
        "-21,-9",
        "-20,-6",
        "-17,-9",
        "-18,-12"
      ]
    ],
    [
      "-19,-3",
      [
        "-20,-6",
        "-21,-3",
        "-18,0",
        "-17,-3"
      ]
    ],
    [
      "-18,0",
      [
        "-19,-3",
        "-17,-3",
        "-17,3",
        "-19,3"
      ]
    ],
    [
      "-17,-3",
      [
        "-19,-3",
        "-18,0",
        "-15,-3",
        "-16,-6"
      ]
    ],
    [
      "-17,3",
      [
        "-18,0",
        "-19,3",
        "-16,6",
        "-15,3"
      ]
    ],
    [
      "-16,6",
      [
        "-17,3",
        "-15,3",
        "-15,9",
        "-17,9"
      ]
    ],
    [
      "-15,3",
      [
        "-17,3",
        "-16,6",
        "-13,3",
        "-14,0"
      ]
    ],
    [
      "-15,9",
      [
        "-16,6",
        "-17,9",
        "-14,12",
        "-13,9"
      ]
    ],
    [
      "-14,12",
      [
        "-15,9",
        "-13,9",
        "-13,15",
        "-15,15"
      ]
    ],
    [
      "-13,9",
      [
        "-15,9",
        "-14,12",
        "-11,9",
        "-12,6"
      ]
    ],
    [
      "-13,15",
      [
        "-14,12",
        "-15,15",
        "-12,18",
        "-11,15"
      ]
    ],
    [
      "-12,18",
      [
        "-13,15",
        "-11,15",
        "-11,21",
        "-13,21"
      ]
    ],
    [
      "-11,15",
      [
        "-13,15",
        "-12,18",
        "-9,15",
        "-10,12"
      ]
    ],
    [
      "-11,21",
      [
        "-12,18",
        "-13,21",
        "-10,24",
        "-9,21"
      ]
    ],
    [
      "-10,24",
      [
        "-11,21",
        "-9,21",
        "-9,27",
        "-11,27"
      ]
    ],
    [
      "-9,21",
      [
        "-11,21",
        "-10,24",
        "-7,21",
        "-8,18"
      ]
    ],
    [
      "-9,27",
      [
        "-10,24",
        "-11,27",
        "-8,30",
        "-7,27"
      ]
    ],
    [
      "-8,30",
      [
        "-9,27",
        "-7,27",
        "-7,33",
        "-9,33"
      ]
    ],
    [
      "-7,27",
      [
        "-9,27",
        "-8,30",
        "-5,27",
        "-6,24"
      ]
    ],
    [
      "-7,33",
      [
        "-8,30",
        "-9,33",
        "-6,36",
        "-5,33"
      ]
    ],
    [
      "-6,36",
      [
        "-7,33",
        "-5,33"
      ]
    ],
    [
      "-5,33",
      [
        "-7,33",
        "-6,36",
        "-3,33",
        "-4,30"
      ]
    ],
    [
      "-18,-12",
      [
        "-19,-15",
        "-17,-15",
        "-17,-9",
        "-19,-9"
      ]
    ],
    [
      "-19,-15",
      [
        "-18,-12",
        "-17,-15"
      ]
    ],
    [
      "-17,-15",
      [
        "-19,-15",
        "-18,-12",
        "-15,-15",
        "-16,-18"
      ]
    ],
    [
      "-17,-9",
      [
        "-18,-12",
        "-19,-9",
        "-16,-6",
        "-15,-9"
      ]
    ],
    [
      "-16,-6",
      [
        "-17,-9",
        "-15,-9",
        "-15,-3",
        "-17,-3"
      ]
    ],
    [
      "-15,-9",
      [
        "-17,-9",
        "-16,-6",
        "-13,-9",
        "-14,-12"
      ]
    ],
    [
      "-15,-3",
      [
        "-16,-6",
        "-17,-3",
        "-14,0",
        "-13,-3"
      ]
    ],
    [
      "-14,0",
      [
        "-15,-3",
        "-13,-3",
        "-13,3",
        "-15,3"
      ]
    ],
    [
      "-13,-3",
      [
        "-15,-3",
        "-14,0",
        "-11,-3",
        "-12,-6"
      ]
    ],
    [
      "-13,3",
      [
        "-14,0",
        "-15,3",
        "-12,6",
        "-11,3"
      ]
    ],
    [
      "-12,6",
      [
        "-13,3",
        "-11,3",
        "-11,9",
        "-13,9"
      ]
    ],
    [
      "-11,3",
      [
        "-13,3",
        "-12,6",
        "-9,3",
        "-10,0"
      ]
    ],
    [
      "-11,9",
      [
        "-12,6",
        "-13,9",
        "-10,12",
        "-9,9"
      ]
    ],
    [
      "-10,12",
      [
        "-11,9",
        "-9,9",
        "-9,15",
        "-11,15"
      ]
    ],
    [
      "-9,9",
      [
        "-11,9",
        "-10,12",
        "-7,9",
        "-8,6"
      ]
    ],
    [
      "-9,15",
      [
        "-10,12",
        "-11,15",
        "-8,18",
        "-7,15"
      ]
    ],
    [
      "-8,18",
      [
        "-9,15",
        "-7,15",
        "-7,21",
        "-9,21"
      ]
    ],
    [
      "-7,15",
      [
        "-9,15",
        "-8,18",
        "-5,15",
        "-6,12"
      ]
    ],
    [
      "-7,21",
      [
        "-8,18",
        "-9,21",
        "-6,24",
        "-5,21"
      ]
    ],
    [
      "-6,24",
      [
        "-7,21",
        "-5,21",
        "-5,27",
        "-7,27"
      ]
    ],
    [
      "-5,21",
      [
        "-7,21",
        "-6,24",
        "-3,21",
        "-4,18"
      ]
    ],
    [
      "-5,27",
      [
        "-6,24",
        "-7,27",
        "-4,30",
        "-3,27"
      ]
    ],
    [
      "-4,30",
      [
        "-5,27",
        "-3,27",
        "-3,33",
        "-5,33"
      ]
    ],
    [
      "-3,27",
      [
        "-5,27",
        "-4,30",
        "-1,27",
        "-2,24"
      ]
    ],
    [
      "-3,33",
      [
        "-4,30",
        "-5,33",
        "-2,36",
        "-1,33"
      ]
    ],
    [
      "-2,36",
      [
        "-3,33",
        "-1,33"
      ]
    ],
    [
      "-1,33",
      [
        "-3,33",
        "-2,36",
        "1,33",
        "0,30"
      ]
    ],
    [
      "-16,-18",
      [
        "-17,-21",
        "-15,-21",
        "-15,-15",
        "-17,-15"
      ]
    ],
    [
      "-17,-21",
      [
        "-16,-18",
        "-15,-21"
      ]
    ],
    [
      "-15,-21",
      [
        "-17,-21",
        "-16,-18",
        "-13,-21",
        "-14,-24"
      ]
    ],
    [
      "-15,-15",
      [
        "-16,-18",
        "-17,-15",
        "-14,-12",
        "-13,-15"
      ]
    ],
    [
      "-14,-12",
      [
        "-15,-15",
        "-13,-15",
        "-13,-9",
        "-15,-9"
      ]
    ],
    [
      "-13,-15",
      [
        "-15,-15",
        "-14,-12",
        "-11,-15",
        "-12,-18"
      ]
    ],
    [
      "-13,-9",
      [
        "-14,-12",
        "-15,-9",
        "-12,-6",
        "-11,-9"
      ]
    ],
    [
      "-12,-6",
      [
        "-13,-9",
        "-11,-9",
        "-11,-3",
        "-13,-3"
      ]
    ],
    [
      "-11,-9",
      [
        "-13,-9",
        "-12,-6",
        "-9,-9",
        "-10,-12"
      ]
    ],
    [
      "-11,-3",
      [
        "-12,-6",
        "-13,-3",
        "-10,0",
        "-9,-3"
      ]
    ],
    [
      "-10,0",
      [
        "-11,-3",
        "-9,-3",
        "-9,3",
        "-11,3"
      ]
    ],
    [
      "-9,-3",
      [
        "-11,-3",
        "-10,0",
        "-7,-3",
        "-8,-6"
      ]
    ],
    [
      "-9,3",
      [
        "-10,0",
        "-11,3",
        "-8,6",
        "-7,3"
      ]
    ],
    [
      "-8,6",
      [
        "-9,3",
        "-7,3",
        "-7,9",
        "-9,9"
      ]
    ],
    [
      "-7,3",
      [
        "-9,3",
        "-8,6",
        "-5,3",
        "-6,0"
      ]
    ],
    [
      "-7,9",
      [
        "-8,6",
        "-9,9",
        "-6,12",
        "-5,9"
      ]
    ],
    [
      "-6,12",
      [
        "-7,9",
        "-5,9",
        "-5,15",
        "-7,15"
      ]
    ],
    [
      "-5,9",
      [
        "-7,9",
        "-6,12",
        "-3,9",
        "-4,6"
      ]
    ],
    [
      "-5,15",
      [
        "-6,12",
        "-7,15",
        "-4,18",
        "-3,15"
      ]
    ],
    [
      "-4,18",
      [
        "-5,15",
        "-3,15",
        "-3,21",
        "-5,21"
      ]
    ],
    [
      "-3,15",
      [
        "-5,15",
        "-4,18",
        "-1,15",
        "-2,12"
      ]
    ],
    [
      "-3,21",
      [
        "-4,18",
        "-5,21",
        "-2,24",
        "-1,21"
      ]
    ],
    [
      "-2,24",
      [
        "-3,21",
        "-1,21",
        "-1,27",
        "-3,27"
      ]
    ],
    [
      "-1,21",
      [
        "-3,21",
        "-2,24",
        "1,21",
        "0,18"
      ]
    ],
    [
      "-1,27",
      [
        "-2,24",
        "-3,27",
        "0,30",
        "1,27"
      ]
    ],
    [
      "0,30",
      [
        "-1,27",
        "1,27",
        "1,33",
        "-1,33"
      ]
    ],
    [
      "1,27",
      [
        "-1,27",
        "0,30",
        "3,27",
        "2,24"
      ]
    ],
    [
      "1,33",
      [
        "0,30",
        "-1,33",
        "2,36",
        "3,33"
      ]
    ],
    [
      "2,36",
      [
        "1,33",
        "3,33"
      ]
    ],
    [
      "3,33",
      [
        "1,33",
        "2,36",
        "5,33",
        "4,30"
      ]
    ],
    [
      "-14,-24",
      [
        "-15,-27",
        "-13,-27",
        "-13,-21",
        "-15,-21"
      ]
    ],
    [
      "-15,-27",
      [
        "-14,-24",
        "-13,-27"
      ]
    ],
    [
      "-13,-27",
      [
        "-15,-27",
        "-14,-24",
        "-11,-27",
        "-12,-30"
      ]
    ],
    [
      "-13,-21",
      [
        "-14,-24",
        "-15,-21",
        "-12,-18",
        "-11,-21"
      ]
    ],
    [
      "-12,-18",
      [
        "-13,-21",
        "-11,-21",
        "-11,-15",
        "-13,-15"
      ]
    ],
    [
      "-11,-21",
      [
        "-13,-21",
        "-12,-18",
        "-9,-21",
        "-10,-24"
      ]
    ],
    [
      "-11,-15",
      [
        "-12,-18",
        "-13,-15",
        "-10,-12",
        "-9,-15"
      ]
    ],
    [
      "-10,-12",
      [
        "-11,-15",
        "-9,-15",
        "-9,-9",
        "-11,-9"
      ]
    ],
    [
      "-9,-15",
      [
        "-11,-15",
        "-10,-12",
        "-7,-15",
        "-8,-18"
      ]
    ],
    [
      "-9,-9",
      [
        "-10,-12",
        "-11,-9",
        "-8,-6",
        "-7,-9"
      ]
    ],
    [
      "-8,-6",
      [
        "-9,-9",
        "-7,-9",
        "-7,-3",
        "-9,-3"
      ]
    ],
    [
      "-7,-9",
      [
        "-9,-9",
        "-8,-6",
        "-5,-9",
        "-6,-12"
      ]
    ],
    [
      "-7,-3",
      [
        "-8,-6",
        "-9,-3",
        "-6,0",
        "-5,-3"
      ]
    ],
    [
      "-6,0",
      [
        "-7,-3",
        "-5,-3",
        "-5,3",
        "-7,3"
      ]
    ],
    [
      "-5,-3",
      [
        "-7,-3",
        "-6,0",
        "-3,-3",
        "-4,-6"
      ]
    ],
    [
      "-5,3",
      [
        "-6,0",
        "-7,3",
        "-4,6",
        "-3,3"
      ]
    ],
    [
      "-4,6",
      [
        "-5,3",
        "-3,3",
        "-3,9",
        "-5,9"
      ]
    ],
    [
      "-3,3",
      [
        "-5,3",
        "-4,6",
        "-1,3",
        "-2,0"
      ]
    ],
    [
      "-3,9",
      [
        "-4,6",
        "-5,9",
        "-2,12",
        "-1,9"
      ]
    ],
    [
      "-2,12",
      [
        "-3,9",
        "-1,9",
        "-1,15",
        "-3,15"
      ]
    ],
    [
      "-1,9",
      [
        "-3,9",
        "-2,12",
        "1,9",
        "0,6"
      ]
    ],
    [
      "-1,15",
      [
        "-2,12",
        "-3,15",
        "0,18",
        "1,15"
      ]
    ],
    [
      "0,18",
      [
        "-1,15",
        "1,15",
        "1,21",
        "-1,21"
      ]
    ],
    [
      "1,15",
      [
        "-1,15",
        "0,18",
        "3,15",
        "2,12"
      ]
    ],
    [
      "1,21",
      [
        "0,18",
        "-1,21",
        "2,24",
        "3,21"
      ]
    ],
    [
      "2,24",
      [
        "1,21",
        "3,21",
        "3,27",
        "1,27"
      ]
    ],
    [
      "3,21",
      [
        "1,21",
        "2,24",
        "5,21",
        "4,18"
      ]
    ],
    [
      "3,27",
      [
        "2,24",
        "1,27",
        "4,30",
        "5,27"
      ]
    ],
    [
      "4,30",
      [
        "3,27",
        "5,27",
        "5,33",
        "3,33"
      ]
    ],
    [
      "5,27",
      [
        "3,27",
        "4,30",
        "7,27",
        "6,24"
      ]
    ],
    [
      "5,33",
      [
        "4,30",
        "3,33",
        "6,36",
        "7,33"
      ]
    ],
    [
      "6,36",
      [
        "5,33",
        "7,33"
      ]
    ],
    [
      "7,33",
      [
        "5,33",
        "6,36",
        "9,33",
        "8,30"
      ]
    ],
    [
      "-12,-30",
      [
        "-13,-33",
        "-11,-33",
        "-11,-27",
        "-13,-27"
      ]
    ],
    [
      "-13,-33",
      [
        "-12,-30",
        "-11,-33"
      ]
    ],
    [
      "-11,-33",
      [
        "-13,-33",
        "-12,-30",
        "-9,-33",
        "-10,-36"
      ]
    ],
    [
      "-11,-27",
      [
        "-12,-30",
        "-13,-27",
        "-10,-24",
        "-9,-27"
      ]
    ],
    [
      "-10,-24",
      [
        "-11,-27",
        "-9,-27",
        "-9,-21",
        "-11,-21"
      ]
    ],
    [
      "-9,-27",
      [
        "-11,-27",
        "-10,-24",
        "-7,-27",
        "-8,-30"
      ]
    ],
    [
      "-9,-21",
      [
        "-10,-24",
        "-11,-21",
        "-8,-18",
        "-7,-21"
      ]
    ],
    [
      "-8,-18",
      [
        "-9,-21",
        "-7,-21",
        "-7,-15",
        "-9,-15"
      ]
    ],
    [
      "-7,-21",
      [
        "-9,-21",
        "-8,-18",
        "-5,-21",
        "-6,-24"
      ]
    ],
    [
      "-7,-15",
      [
        "-8,-18",
        "-9,-15",
        "-6,-12",
        "-5,-15"
      ]
    ],
    [
      "-6,-12",
      [
        "-7,-15",
        "-5,-15",
        "-5,-9",
        "-7,-9"
      ]
    ],
    [
      "-5,-15",
      [
        "-7,-15",
        "-6,-12",
        "-3,-15",
        "-4,-18"
      ]
    ],
    [
      "-5,-9",
      [
        "-6,-12",
        "-7,-9",
        "-4,-6",
        "-3,-9"
      ]
    ],
    [
      "-4,-6",
      [
        "-5,-9",
        "-3,-9",
        "-3,-3",
        "-5,-3"
      ]
    ],
    [
      "-3,-9",
      [
        "-5,-9",
        "-4,-6",
        "-1,-9",
        "-2,-12"
      ]
    ],
    [
      "-3,-3",
      [
        "-4,-6",
        "-5,-3",
        "-2,0",
        "-1,-3"
      ]
    ],
    [
      "-2,0",
      [
        "-3,-3",
        "-1,-3",
        "-1,3",
        "-3,3"
      ]
    ],
    [
      "-1,-3",
      [
        "-3,-3",
        "-2,0",
        "1,-3",
        "0,-6"
      ]
    ],
    [
      "-1,3",
      [
        "-2,0",
        "-3,3",
        "0,6",
        "1,3"
      ]
    ],
    [
      "0,6",
      [
        "-1,3",
        "1,3",
        "1,9",
        "-1,9"
      ]
    ],
    [
      "1,3",
      [
        "-1,3",
        "0,6",
        "3,3",
        "2,0"
      ]
    ],
    [
      "1,9",
      [
        "0,6",
        "-1,9",
        "2,12",
        "3,9"
      ]
    ],
    [
      "2,12",
      [
        "1,9",
        "3,9",
        "3,15",
        "1,15"
      ]
    ],
    [
      "3,9",
      [
        "1,9",
        "2,12",
        "5,9",
        "4,6"
      ]
    ],
    [
      "3,15",
      [
        "2,12",
        "1,15",
        "4,18",
        "5,15"
      ]
    ],
    [
      "4,18",
      [
        "3,15",
        "5,15",
        "5,21",
        "3,21"
      ]
    ],
    [
      "5,15",
      [
        "3,15",
        "4,18",
        "7,15",
        "6,12"
      ]
    ],
    [
      "5,21",
      [
        "4,18",
        "3,21",
        "6,24",
        "7,21"
      ]
    ],
    [
      "6,24",
      [
        "5,21",
        "7,21",
        "7,27",
        "5,27"
      ]
    ],
    [
      "7,21",
      [
        "5,21",
        "6,24",
        "9,21",
        "8,18"
      ]
    ],
    [
      "7,27",
      [
        "6,24",
        "5,27",
        "8,30",
        "9,27"
      ]
    ],
    [
      "8,30",
      [
        "7,27",
        "9,27",
        "9,33",
        "7,33"
      ]
    ],
    [
      "9,27",
      [
        "7,27",
        "8,30",
        "11,27",
        "10,24"
      ]
    ],
    [
      "9,33",
      [
        "8,30",
        "7,33",
        "10,36",
        "11,33"
      ]
    ],
    [
      "10,36",
      [
        "9,33",
        "11,33"
      ]
    ],
    [
      "11,33",
      [
        "9,33",
        "10,36",
        "13,33",
        "12,30"
      ]
    ],
    [
      "-10,-36",
      [
        "-9,-33",
        "-11,-33"
      ]
    ],
    [
      "-9,-33",
      [
        "-10,-36",
        "-11,-33",
        "-8,-30",
        "-7,-33"
      ]
    ],
    [
      "-8,-30",
      [
        "-9,-33",
        "-7,-33",
        "-7,-27",
        "-9,-27"
      ]
    ],
    [
      "-7,-33",
      [
        "-9,-33",
        "-8,-30",
        "-5,-33",
        "-6,-36"
      ]
    ],
    [
      "-7,-27",
      [
        "-8,-30",
        "-9,-27",
        "-6,-24",
        "-5,-27"
      ]
    ],
    [
      "-6,-24",
      [
        "-7,-27",
        "-5,-27",
        "-5,-21",
        "-7,-21"
      ]
    ],
    [
      "-5,-27",
      [
        "-7,-27",
        "-6,-24",
        "-3,-27",
        "-4,-30"
      ]
    ],
    [
      "-5,-21",
      [
        "-6,-24",
        "-7,-21",
        "-4,-18",
        "-3,-21"
      ]
    ],
    [
      "-4,-18",
      [
        "-5,-21",
        "-3,-21",
        "-3,-15",
        "-5,-15"
      ]
    ],
    [
      "-3,-21",
      [
        "-5,-21",
        "-4,-18",
        "-1,-21",
        "-2,-24"
      ]
    ],
    [
      "-3,-15",
      [
        "-4,-18",
        "-5,-15",
        "-2,-12",
        "-1,-15"
      ]
    ],
    [
      "-2,-12",
      [
        "-3,-15",
        "-1,-15",
        "-1,-9",
        "-3,-9"
      ]
    ],
    [
      "-1,-15",
      [
        "-3,-15",
        "-2,-12",
        "1,-15",
        "0,-18"
      ]
    ],
    [
      "-1,-9",
      [
        "-2,-12",
        "-3,-9",
        "0,-6",
        "1,-9"
      ]
    ],
    [
      "0,-6",
      [
        "-1,-9",
        "1,-9",
        "1,-3",
        "-1,-3"
      ]
    ],
    [
      "1,-9",
      [
        "-1,-9",
        "0,-6",
        "3,-9",
        "2,-12"
      ]
    ],
    [
      "1,-3",
      [
        "0,-6",
        "-1,-3",
        "2,0",
        "3,-3"
      ]
    ],
    [
      "2,0",
      [
        "1,-3",
        "3,-3",
        "3,3",
        "1,3"
      ]
    ],
    [
      "3,-3",
      [
        "1,-3",
        "2,0",
        "5,-3",
        "4,-6"
      ]
    ],
    [
      "3,3",
      [
        "2,0",
        "1,3",
        "4,6",
        "5,3"
      ]
    ],
    [
      "4,6",
      [
        "3,3",
        "5,3",
        "5,9",
        "3,9"
      ]
    ],
    [
      "5,3",
      [
        "3,3",
        "4,6",
        "7,3",
        "6,0"
      ]
    ],
    [
      "5,9",
      [
        "4,6",
        "3,9",
        "6,12",
        "7,9"
      ]
    ],
    [
      "6,12",
      [
        "5,9",
        "7,9",
        "7,15",
        "5,15"
      ]
    ],
    [
      "7,9",
      [
        "5,9",
        "6,12",
        "9,9",
        "8,6"
      ]
    ],
    [
      "7,15",
      [
        "6,12",
        "5,15",
        "8,18",
        "9,15"
      ]
    ],
    [
      "8,18",
      [
        "7,15",
        "9,15",
        "9,21",
        "7,21"
      ]
    ],
    [
      "9,15",
      [
        "7,15",
        "8,18",
        "11,15",
        "10,12"
      ]
    ],
    [
      "9,21",
      [
        "8,18",
        "7,21",
        "10,24",
        "11,21"
      ]
    ],
    [
      "10,24",
      [
        "9,21",
        "11,21",
        "11,27",
        "9,27"
      ]
    ],
    [
      "11,21",
      [
        "9,21",
        "10,24",
        "13,21",
        "12,18"
      ]
    ],
    [
      "11,27",
      [
        "10,24",
        "9,27",
        "12,30",
        "13,27"
      ]
    ],
    [
      "12,30",
      [
        "11,27",
        "13,27",
        "13,33",
        "11,33"
      ]
    ],
    [
      "13,27",
      [
        "11,27",
        "12,30",
        "15,27",
        "14,24"
      ]
    ],
    [
      "13,33",
      [
        "12,30",
        "11,33"
      ]
    ],
    [
      "-6,-36",
      [
        "-5,-33",
        "-7,-33"
      ]
    ],
    [
      "-5,-33",
      [
        "-6,-36",
        "-7,-33",
        "-4,-30",
        "-3,-33"
      ]
    ],
    [
      "-4,-30",
      [
        "-5,-33",
        "-3,-33",
        "-3,-27",
        "-5,-27"
      ]
    ],
    [
      "-3,-33",
      [
        "-5,-33",
        "-4,-30",
        "-1,-33",
        "-2,-36"
      ]
    ],
    [
      "-3,-27",
      [
        "-4,-30",
        "-5,-27",
        "-2,-24",
        "-1,-27"
      ]
    ],
    [
      "-2,-24",
      [
        "-3,-27",
        "-1,-27",
        "-1,-21",
        "-3,-21"
      ]
    ],
    [
      "-1,-27",
      [
        "-3,-27",
        "-2,-24",
        "1,-27",
        "0,-30"
      ]
    ],
    [
      "-1,-21",
      [
        "-2,-24",
        "-3,-21",
        "0,-18",
        "1,-21"
      ]
    ],
    [
      "0,-18",
      [
        "-1,-21",
        "1,-21",
        "1,-15",
        "-1,-15"
      ]
    ],
    [
      "1,-21",
      [
        "-1,-21",
        "0,-18",
        "3,-21",
        "2,-24"
      ]
    ],
    [
      "1,-15",
      [
        "0,-18",
        "-1,-15",
        "2,-12",
        "3,-15"
      ]
    ],
    [
      "2,-12",
      [
        "1,-15",
        "3,-15",
        "3,-9",
        "1,-9"
      ]
    ],
    [
      "3,-15",
      [
        "1,-15",
        "2,-12",
        "5,-15",
        "4,-18"
      ]
    ],
    [
      "3,-9",
      [
        "2,-12",
        "1,-9",
        "4,-6",
        "5,-9"
      ]
    ],
    [
      "4,-6",
      [
        "3,-9",
        "5,-9",
        "5,-3",
        "3,-3"
      ]
    ],
    [
      "5,-9",
      [
        "3,-9",
        "4,-6",
        "7,-9",
        "6,-12"
      ]
    ],
    [
      "5,-3",
      [
        "4,-6",
        "3,-3",
        "6,0",
        "7,-3"
      ]
    ],
    [
      "6,0",
      [
        "5,-3",
        "7,-3",
        "7,3",
        "5,3"
      ]
    ],
    [
      "7,-3",
      [
        "5,-3",
        "6,0",
        "9,-3",
        "8,-6"
      ]
    ],
    [
      "7,3",
      [
        "6,0",
        "5,3",
        "8,6",
        "9,3"
      ]
    ],
    [
      "8,6",
      [
        "7,3",
        "9,3",
        "9,9",
        "7,9"
      ]
    ],
    [
      "9,3",
      [
        "7,3",
        "8,6",
        "11,3",
        "10,0"
      ]
    ],
    [
      "9,9",
      [
        "8,6",
        "7,9",
        "10,12",
        "11,9"
      ]
    ],
    [
      "10,12",
      [
        "9,9",
        "11,9",
        "11,15",
        "9,15"
      ]
    ],
    [
      "11,9",
      [
        "9,9",
        "10,12",
        "13,9",
        "12,6"
      ]
    ],
    [
      "11,15",
      [
        "10,12",
        "9,15",
        "12,18",
        "13,15"
      ]
    ],
    [
      "12,18",
      [
        "11,15",
        "13,15",
        "13,21",
        "11,21"
      ]
    ],
    [
      "13,15",
      [
        "11,15",
        "12,18",
        "15,15",
        "14,12"
      ]
    ],
    [
      "13,21",
      [
        "12,18",
        "11,21",
        "14,24",
        "15,21"
      ]
    ],
    [
      "14,24",
      [
        "13,21",
        "15,21",
        "15,27",
        "13,27"
      ]
    ],
    [
      "15,21",
      [
        "13,21",
        "14,24",
        "17,21",
        "16,18"
      ]
    ],
    [
      "15,27",
      [
        "14,24",
        "13,27"
      ]
    ],
    [
      "-2,-36",
      [
        "-1,-33",
        "-3,-33"
      ]
    ],
    [
      "-1,-33",
      [
        "-2,-36",
        "-3,-33",
        "0,-30",
        "1,-33"
      ]
    ],
    [
      "0,-30",
      [
        "-1,-33",
        "1,-33",
        "1,-27",
        "-1,-27"
      ]
    ],
    [
      "1,-33",
      [
        "-1,-33",
        "0,-30",
        "3,-33",
        "2,-36"
      ]
    ],
    [
      "1,-27",
      [
        "0,-30",
        "-1,-27",
        "2,-24",
        "3,-27"
      ]
    ],
    [
      "2,-24",
      [
        "1,-27",
        "3,-27",
        "3,-21",
        "1,-21"
      ]
    ],
    [
      "3,-27",
      [
        "1,-27",
        "2,-24",
        "5,-27",
        "4,-30"
      ]
    ],
    [
      "3,-21",
      [
        "2,-24",
        "1,-21",
        "4,-18",
        "5,-21"
      ]
    ],
    [
      "4,-18",
      [
        "3,-21",
        "5,-21",
        "5,-15",
        "3,-15"
      ]
    ],
    [
      "5,-21",
      [
        "3,-21",
        "4,-18",
        "7,-21",
        "6,-24"
      ]
    ],
    [
      "5,-15",
      [
        "4,-18",
        "3,-15",
        "6,-12",
        "7,-15"
      ]
    ],
    [
      "6,-12",
      [
        "5,-15",
        "7,-15",
        "7,-9",
        "5,-9"
      ]
    ],
    [
      "7,-15",
      [
        "5,-15",
        "6,-12",
        "9,-15",
        "8,-18"
      ]
    ],
    [
      "7,-9",
      [
        "6,-12",
        "5,-9",
        "8,-6",
        "9,-9"
      ]
    ],
    [
      "8,-6",
      [
        "7,-9",
        "9,-9",
        "9,-3",
        "7,-3"
      ]
    ],
    [
      "9,-9",
      [
        "7,-9",
        "8,-6",
        "11,-9",
        "10,-12"
      ]
    ],
    [
      "9,-3",
      [
        "8,-6",
        "7,-3",
        "10,0",
        "11,-3"
      ]
    ],
    [
      "10,0",
      [
        "9,-3",
        "11,-3",
        "11,3",
        "9,3"
      ]
    ],
    [
      "11,-3",
      [
        "9,-3",
        "10,0",
        "13,-3",
        "12,-6"
      ]
    ],
    [
      "11,3",
      [
        "10,0",
        "9,3",
        "12,6",
        "13,3"
      ]
    ],
    [
      "12,6",
      [
        "11,3",
        "13,3",
        "13,9",
        "11,9"
      ]
    ],
    [
      "13,3",
      [
        "11,3",
        "12,6",
        "15,3",
        "14,0"
      ]
    ],
    [
      "13,9",
      [
        "12,6",
        "11,9",
        "14,12",
        "15,9"
      ]
    ],
    [
      "14,12",
      [
        "13,9",
        "15,9",
        "15,15",
        "13,15"
      ]
    ],
    [
      "15,9",
      [
        "13,9",
        "14,12",
        "17,9",
        "16,6"
      ]
    ],
    [
      "15,15",
      [
        "14,12",
        "13,15",
        "16,18",
        "17,15"
      ]
    ],
    [
      "16,18",
      [
        "15,15",
        "17,15",
        "17,21",
        "15,21"
      ]
    ],
    [
      "17,15",
      [
        "15,15",
        "16,18",
        "19,15",
        "18,12"
      ]
    ],
    [
      "17,21",
      [
        "16,18",
        "15,21"
      ]
    ],
    [
      "2,-36",
      [
        "3,-33",
        "1,-33"
      ]
    ],
    [
      "3,-33",
      [
        "2,-36",
        "1,-33",
        "4,-30",
        "5,-33"
      ]
    ],
    [
      "4,-30",
      [
        "3,-33",
        "5,-33",
        "5,-27",
        "3,-27"
      ]
    ],
    [
      "5,-33",
      [
        "3,-33",
        "4,-30",
        "7,-33",
        "6,-36"
      ]
    ],
    [
      "5,-27",
      [
        "4,-30",
        "3,-27",
        "6,-24",
        "7,-27"
      ]
    ],
    [
      "6,-24",
      [
        "5,-27",
        "7,-27",
        "7,-21",
        "5,-21"
      ]
    ],
    [
      "7,-27",
      [
        "5,-27",
        "6,-24",
        "9,-27",
        "8,-30"
      ]
    ],
    [
      "7,-21",
      [
        "6,-24",
        "5,-21",
        "8,-18",
        "9,-21"
      ]
    ],
    [
      "8,-18",
      [
        "7,-21",
        "9,-21",
        "9,-15",
        "7,-15"
      ]
    ],
    [
      "9,-21",
      [
        "7,-21",
        "8,-18",
        "11,-21",
        "10,-24"
      ]
    ],
    [
      "9,-15",
      [
        "8,-18",
        "7,-15",
        "10,-12",
        "11,-15"
      ]
    ],
    [
      "10,-12",
      [
        "9,-15",
        "11,-15",
        "11,-9",
        "9,-9"
      ]
    ],
    [
      "11,-15",
      [
        "9,-15",
        "10,-12",
        "13,-15",
        "12,-18"
      ]
    ],
    [
      "11,-9",
      [
        "10,-12",
        "9,-9",
        "12,-6",
        "13,-9"
      ]
    ],
    [
      "12,-6",
      [
        "11,-9",
        "13,-9",
        "13,-3",
        "11,-3"
      ]
    ],
    [
      "13,-9",
      [
        "11,-9",
        "12,-6",
        "15,-9",
        "14,-12"
      ]
    ],
    [
      "13,-3",
      [
        "12,-6",
        "11,-3",
        "14,0",
        "15,-3"
      ]
    ],
    [
      "14,0",
      [
        "13,-3",
        "15,-3",
        "15,3",
        "13,3"
      ]
    ],
    [
      "15,-3",
      [
        "13,-3",
        "14,0",
        "17,-3",
        "16,-6"
      ]
    ],
    [
      "15,3",
      [
        "14,0",
        "13,3",
        "16,6",
        "17,3"
      ]
    ],
    [
      "16,6",
      [
        "15,3",
        "17,3",
        "17,9",
        "15,9"
      ]
    ],
    [
      "17,3",
      [
        "15,3",
        "16,6",
        "19,3",
        "18,0"
      ]
    ],
    [
      "17,9",
      [
        "16,6",
        "15,9",
        "18,12",
        "19,9"
      ]
    ],
    [
      "18,12",
      [
        "17,9",
        "19,9",
        "19,15",
        "17,15"
      ]
    ],
    [
      "19,9",
      [
        "17,9",
        "18,12",
        "21,9",
        "20,6"
      ]
    ],
    [
      "19,15",
      [
        "18,12",
        "17,15"
      ]
    ],
    [
      "6,-36",
      [
        "7,-33",
        "5,-33"
      ]
    ],
    [
      "7,-33",
      [
        "6,-36",
        "5,-33",
        "8,-30",
        "9,-33"
      ]
    ],
    [
      "8,-30",
      [
        "7,-33",
        "9,-33",
        "9,-27",
        "7,-27"
      ]
    ],
    [
      "9,-33",
      [
        "7,-33",
        "8,-30",
        "11,-33",
        "10,-36"
      ]
    ],
    [
      "9,-27",
      [
        "8,-30",
        "7,-27",
        "10,-24",
        "11,-27"
      ]
    ],
    [
      "10,-24",
      [
        "9,-27",
        "11,-27",
        "11,-21",
        "9,-21"
      ]
    ],
    [
      "11,-27",
      [
        "9,-27",
        "10,-24",
        "13,-27",
        "12,-30"
      ]
    ],
    [
      "11,-21",
      [
        "10,-24",
        "9,-21",
        "12,-18",
        "13,-21"
      ]
    ],
    [
      "12,-18",
      [
        "11,-21",
        "13,-21",
        "13,-15",
        "11,-15"
      ]
    ],
    [
      "13,-21",
      [
        "11,-21",
        "12,-18",
        "15,-21",
        "14,-24"
      ]
    ],
    [
      "13,-15",
      [
        "12,-18",
        "11,-15",
        "14,-12",
        "15,-15"
      ]
    ],
    [
      "14,-12",
      [
        "13,-15",
        "15,-15",
        "15,-9",
        "13,-9"
      ]
    ],
    [
      "15,-15",
      [
        "13,-15",
        "14,-12",
        "17,-15",
        "16,-18"
      ]
    ],
    [
      "15,-9",
      [
        "14,-12",
        "13,-9",
        "16,-6",
        "17,-9"
      ]
    ],
    [
      "16,-6",
      [
        "15,-9",
        "17,-9",
        "17,-3",
        "15,-3"
      ]
    ],
    [
      "17,-9",
      [
        "15,-9",
        "16,-6",
        "19,-9",
        "18,-12"
      ]
    ],
    [
      "17,-3",
      [
        "16,-6",
        "15,-3",
        "18,0",
        "19,-3"
      ]
    ],
    [
      "18,0",
      [
        "17,-3",
        "19,-3",
        "19,3",
        "17,3"
      ]
    ],
    [
      "19,-3",
      [
        "17,-3",
        "18,0",
        "21,-3",
        "20,-6"
      ]
    ],
    [
      "19,3",
      [
        "18,0",
        "17,3",
        "20,6",
        "21,3"
      ]
    ],
    [
      "20,6",
      [
        "19,3",
        "21,3",
        "21,9",
        "19,9"
      ]
    ],
    [
      "21,3",
      [
        "19,3",
        "20,6",
        "23,3",
        "22,0"
      ]
    ],
    [
      "21,9",
      [
        "20,6",
        "19,9"
      ]
    ],
    [
      "10,-36",
      [
        "11,-33",
        "9,-33"
      ]
    ],
    [
      "11,-33",
      [
        "10,-36",
        "9,-33",
        "12,-30",
        "13,-33"
      ]
    ],
    [
      "12,-30",
      [
        "11,-33",
        "13,-33",
        "13,-27",
        "11,-27"
      ]
    ],
    [
      "13,-33",
      [
        "11,-33",
        "12,-30"
      ]
    ],
    [
      "13,-27",
      [
        "12,-30",
        "11,-27",
        "14,-24",
        "15,-27"
      ]
    ],
    [
      "14,-24",
      [
        "13,-27",
        "15,-27",
        "15,-21",
        "13,-21"
      ]
    ],
    [
      "15,-27",
      [
        "13,-27",
        "14,-24"
      ]
    ],
    [
      "15,-21",
      [
        "14,-24",
        "13,-21",
        "16,-18",
        "17,-21"
      ]
    ],
    [
      "16,-18",
      [
        "15,-21",
        "17,-21",
        "17,-15",
        "15,-15"
      ]
    ],
    [
      "17,-21",
      [
        "15,-21",
        "16,-18"
      ]
    ],
    [
      "17,-15",
      [
        "16,-18",
        "15,-15",
        "18,-12",
        "19,-15"
      ]
    ],
    [
      "18,-12",
      [
        "17,-15",
        "19,-15",
        "19,-9",
        "17,-9"
      ]
    ],
    [
      "19,-15",
      [
        "17,-15",
        "18,-12"
      ]
    ],
    [
      "19,-9",
      [
        "18,-12",
        "17,-9",
        "20,-6",
        "21,-9"
      ]
    ],
    [
      "20,-6",
      [
        "19,-9",
        "21,-9",
        "21,-3",
        "19,-3"
      ]
    ],
    [
      "21,-9",
      [
        "19,-9",
        "20,-6"
      ]
    ],
    [
      "21,-3",
      [
        "20,-6",
        "19,-3",
        "22,0",
        "23,-3"
      ]
    ],
    [
      "22,0",
      [
        "21,-3",
        "23,-3",
        "23,3",
        "21,3"
      ]
    ],
    [
      "23,-3",
      [
        "21,-3",
        "22,0"
      ]
    ],
    [
      "23,3",
      [
        "22,0",
        "21,3"
      ]
    ]
  ],
  "configurations": [
    {
      "pair": [
        1,
        1
      ],
      "required": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3"
      ],
      "sets": [
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "3,-3"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "0,6"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "-3,3"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "-3,-3"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "0,-6"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "9,9"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "9,3"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "6,12"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "3,9"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "8,6",
          "7,9",
          "5,9",
          "4,6",
          "5,3",
          "7,3",
          "3,3",
          "6,0"
        ]
      ]
    },
    {
      "pair": [
        2,
        0
      ],
      "required": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "10,0",
        "9,3",
        "7,3",
        "6,0",
        "7,-3",
        "9,-3"
      ],
      "sets": [
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "10,0",
          "9,3",
          "7,3",
          "6,0",
          "7,-3",
          "9,-3",
          "3,3",
          "5,3"
        ],
        [
          "2,0",
          "1,3",
          "-1,3",
          "-2,0",
          "-1,-3",
          "1,-3",
          "10,0",
          "9,3",
          "7,3",
          "6,0",
          "7,-3",
          "9,-3",
          "3,-3",
          "5,-3"
        ]
      ]
    }
  ]
}

==> anc/code/minimum27/independent_cp_check.py <==
"""Independent Python/OR-Tools check of the finite cases.

Builds its own geometry, graph, cases and constraint tables; it does not
use verify_minimum.js or its output.
Run: python3 independent_cp_check.py (requires ortools).
"""
from collections import defaultdict, Counter
from functools import cmp_to_key
from itertools import combinations
from pathlib import Path
import json
import ortools
from ortools.sat.python import cp_model

ROOT = Path(__file__).parent
def ap(m,n): return (4*m+2*n,6*n)
def norm(m,n): return max(abs(m),abs(n),abs(m+n))

tiles=[]
for m in range(-8,9):
    for n in range(-8,9):
        for inds in (((m,n),(m+1,n),(m,n+1)),((m+1,n+1),(m,n+1),(m+1,n))):
            if not all(norm(*p)<=8 for p in inds): continue
            A=[ap(*p) for p in inds]
            B=tuple(sum(p[k] for p in A)//3 for k in (0,1))
            for i in range(3):
                C=tuple((A[i][k]+A[(i+1)%3][k])//2 for k in (0,1))
                for P in (A[i],A[(i+1)%3]): tiles.append((P,B,C))
inc=defaultdict(list);kinds={};port=defaultdict(list)
for i,t in enumerate(tiles):
    for k,p in enumerate(t):
        inc[p].append(i)
        if p in kinds: assert kinds[p]==k
        kinds[p]=k
    port[t[:2]].append(t[2])
graph=defaultdict(set)
for Cs in port.values():
    if len(Cs)==2:
        a,b=Cs; graph[a].add(b); graph[b].add(a)

def ring(p): return {tiles[i][2] for i in inc[p]}
def connected(S):
    seen={next(iter(S))}; todo=list(seen)
    while todo:
        for v in graph[todo.pop()] & S-seen: seen.add(v);todo.append(v)
    return seen==S
def configurations(pair):
    U=ring((0,0))|ring(ap(*pair));assert len(U)==12
    near=set(U)
    for _ in range(2): near |= set().union(*(graph[c] for c in list(near)))
    outside=sorted(near-U)
    return [U|set(extra) for k in range(3) for extra in combinations(outside,k) if connected(U|set(extra))]

def around(p):
    def compare(i,j):
        u=tuple(sum(q[k]-p[k] for q in tiles[i]) for k in (0,1))
        v=tuple(sum(q[k]-p[k] for q in tiles[j]) for k in (0,1))
        h1=int(u[1]<0 or (u[1]==0 and u[0]<0)); h2=int(v[1]<0 or (v[1]==0 and v[0]<0))
        det=u[0]*v[1]-u[1]*v[0]
        return h1-h2 if h1!=h2 else -(det>0)+(det<0)
    ids=sorted(inc[p],key=cmp_to_key(compare))
    assert len(ids)==(12,6,4)[kinds[p]]
    return ids

def solve(pair,R,cap):
    Cs=R|set().union(*(graph[c] for c in R))
    chosen_ids=[i for i,t in enumerate(tiles) if t[2] in Cs]
    model=cp_model.CpModel();x={i:model.new_bool_var(f't{i}') for i in chosen_ids}
    verts=sorted({p for i in chosen_ids for p in tiles[i]})
    costs=[];turns=[]
    for j,p in enumerate(verts):
        ids=around(p);k=kinds[p];degree=len(ids)
        c=model.new_bool_var(f'corner{j}');turn=model.new_int_var(-5,5,f'turn{j}')
        costs.append(c);turns.append(turn);rows=[]
        for mask in range(1<<degree):
            bits=[(mask>>s)&1 for s in range(degree)];cnt=sum(bits)
            if any(bit and i not in x for bit,i in zip(bits,ids)): continue
            transitions=sum(bits[s]!=bits[(s+1)%degree] for s in range(degree))
            if not (cnt in (0,degree) or transitions==2):continue
            if k==2 and (cnt!=3 if p in R else cnt not in (0,1)):continue
            value=6-(1,2,3)[k]*cnt if 0<cnt<degree else 0
            rows.append(bits+[int(value!=0),value])
        model.add_allowed_assignments([x.get(i,0) for i in ids]+[c,turn],rows)
    for p in ((0,0),ap(*pair)):
        for i in inc[p]:model.add(x[i]==1)
    model.add(sum(costs)<=cap);model.add(sum(turns)==12)
    solver=cp_model.CpSolver();solver.parameters.max_time_in_seconds=30
    solver.parameters.num_search_workers=1
    status=solver.solve(model)
    return {'pair':pair,'reflex_C':sorted(R),'reflex_C_count':len(R),'cap':cap,
            'status':solver.status_name(status),'branches':solver.num_branches,
            'seconds':solver.wall_time,'selected_tiles':sum(solver.value(v) for v in x.values()) if status in (cp_model.OPTIMAL,cp_model.FEASIBLE) else None}

if __name__=='__main__':
    results=[]
    for pair in ((1,1),(2,0)):
        cases=configurations(pair)
        assert Counter(map(len,cases))==({13:1,14:10} if pair==(1,1) else {14:2})
        for case in cases:
            r=solve(pair,case,26);assert r['status']=='INFEASIBLE',r
            results.append(r);print(json.dumps(r),flush=True)
    positive=solve((2,0),configurations((2,0))[0],27)
    assert positive['status'] in ('OPTIMAL','FEASIBLE')
    out={'independent_geometry_and_cases':True,'ortools_version':ortools.__version__,
         'all_13_cases_infeasible_at26':True,'results':results,'positive_control':positive}
    (ROOT/'independent_cp_result.json').write_text(json.dumps(out,indent=2))
    print(json.dumps({'all_13_cases_infeasible_at26':True,'positive_control':positive['status']}))


==> anc/code/minimum27/independent_cp_result.json <==
{
  "independent_geometry_and_cases": true,
  "ortools_version": "9.15.6755",
  "all_13_cases_infeasible_at26": true,
  "results": [
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 13,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.00718748,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -3,
          -3
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.0058855800000000005,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -3,
          3
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.005419251,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          0,
          -6
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.0053818270000000005,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.0057555670000000005,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          -3
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.006464273,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          3,
          9
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.006818175,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          6,
          0
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.0064681190000000005,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          6,
          12
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.007017218,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ],
        [
          9,
          3
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.005836427,
      "selected_tiles": null
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          4,
          6
        ],
        [
          5,
          3
        ],
        [
          5,
          9
        ],
        [
          7,
          3
        ],
        [
          7,
          9
        ],
        [
          8,
          6
        ],
        [
          9,
          9
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.0060113350000000005,
      "selected_tiles": null
    },
    {
      "pair": [
        2,
        0
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          -3
        ],
        [
          5,
          -3
        ],
        [
          6,
          0
        ],
        [
          7,
          -3
        ],
        [
          7,
          3
        ],
        [
          9,
          -3
        ],
        [
          9,
          3
        ],
        [
          10,
          0
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.006433106,
      "selected_tiles": null
    },
    {
      "pair": [
        2,
        0
      ],
      "reflex_C": [
        [
          -2,
          0
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          3
        ],
        [
          1,
          -3
        ],
        [
          1,
          3
        ],
        [
          2,
          0
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ],
        [
          6,
          0
        ],
        [
          7,
          -3
        ],
        [
          7,
          3
        ],
        [
          9,
          -3
        ],
        [
          9,
          3
        ],
        [
          10,
          0
        ]
      ],
      "reflex_C_count": 14,
      "cap": 26,
      "status": "INFEASIBLE",
      "branches": 0,
      "seconds": 0.007767144,
      "selected_tiles": null
    }
  ],
  "positive_control": {
    "pair": [
      2,
      0
    ],
    "reflex_C": [
      [
        -2,
        0
      ],
      [
        -1,
        -3
      ],
      [
        -1,
        3
      ],
      [
        1,
        -3
      ],
      [
        1,
        3
      ],
      [
        2,
        0
      ],
      [
        3,
        -3
      ],
      [
        5,
        -3
      ],
      [
        6,
        0
      ],
      [
        7,
        -3
      ],
      [
        7,
        3
      ],
      [
        9,
        -3
      ],
      [
        9,
        3
      ],
      [
        10,
        0
      ]
    ],
    "reflex_C_count": 14,
    "cap": 27,
    "status": "OPTIMAL",
    "branches": 0,
    "seconds": 0.012191709,
    "selected_tiles": 42
  }
}

==> anc/code/minimum27/minimum_verification.json <==
{
  "scope": "Simple hole-free unions of standard 30-60-90 tiles; two distinct interior A points; every C in the closed room is a genuine corner.",
  "arithmetic": "All geometric predicates and constraint calculations use exact integers.",
  "cases": 13,
  "total_nodes": 1527,
  "all_below27_infeasible": true,
  "results": [
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 13,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3"
      ],
      "cap": 26,
      "variables": 92,
      "constraints": 57,
      "nodes": 143,
      "pruned": 72,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "3,-3"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 61,
      "nodes": 103,
      "pruned": 52,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "0,6"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 61,
      "nodes": 103,
      "pruned": 52,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "-3,3"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 62,
      "nodes": 31,
      "pruned": 16,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "-3,-3"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 62,
      "nodes": 31,
      "pruned": 16,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "0,-6"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 62,
      "nodes": 41,
      "pruned": 21,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "9,9"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 62,
      "nodes": 119,
      "pruned": 60,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "9,3"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 62,
      "nodes": 119,
      "pruned": 60,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "6,12"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 62,
      "nodes": 119,
      "pruned": 60,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "3,9"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 61,
      "nodes": 189,
      "pruned": 95,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        1,
        1
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "8,6",
        "7,9",
        "5,9",
        "4,6",
        "5,3",
        "7,3",
        "3,3",
        "6,0"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 61,
      "nodes": 151,
      "pruned": 76,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        2,
        0
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "10,0",
        "9,3",
        "7,3",
        "6,0",
        "7,-3",
        "9,-3",
        "3,3",
        "5,3"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 61,
      "nodes": 181,
      "pruned": 91,
      "leaves": 0,
      "found": null,
      "truncated": false
    },
    {
      "pair": [
        2,
        0
      ],
      "reflex_C_count": 14,
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "10,0",
        "9,3",
        "7,3",
        "6,0",
        "7,-3",
        "9,-3",
        "3,-3",
        "5,-3"
      ],
      "cap": 26,
      "variables": 100,
      "constraints": 61,
      "nodes": 197,
      "pruned": 99,
      "leaves": 0,
      "found": null,
      "truncated": false
    }
  ],
  "positive_control": {
    "pair": [
      2,
      0
    ],
    "reflex_C_count": 14,
    "reflex_C": [
      "2,0",
      "1,3",
      "-1,3",
      "-2,0",
      "-1,-3",
      "1,-3",
      "10,0",
      "9,3",
      "7,3",
      "6,0",
      "7,-3",
      "9,-3",
      "3,3",
      "5,3"
    ],
    "cap": 27,
    "variables": 100,
    "constraints": 61,
    "nodes": 26,
    "pruned": 3,
    "leaves": 1,
    "found": {
      "corners": 27,
      "boundary": [
        [
          -2,
          0
        ],
        [
          -2,
          -6
        ],
        [
          -1,
          -3
        ],
        [
          2,
          -6
        ],
        [
          1,
          -3
        ],
        [
          2,
          -2
        ],
        [
          2,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          -6
        ],
        [
          7,
          -3
        ],
        [
          10,
          -6
        ],
        [
          9,
          -3
        ],
        [
          12,
          0
        ],
        [
          10,
          0
        ],
        [
          10,
          6
        ],
        [
          9,
          3
        ],
        [
          8,
          4
        ],
        [
          7,
          3
        ],
        [
          6,
          6
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          2,
          6
        ],
        [
          1,
          3
        ],
        [
          -2,
          6
        ],
        [
          -1,
          3
        ],
        [
          -4,
          0
        ]
      ],
      "selected": [
        570,
        574,
        575,
        576,
        577,
        578,
        584,
        585,
        586,
        710,
        711,
        712,
        715,
        716,
        720,
        721,
        722,
        723,
        724,
        725,
        729,
        730,
        852,
        856,
        857,
        858,
        859,
        860,
        861,
        862,
        863,
        867,
        868,
        974,
        975,
        976,
        978,
        979,
        980,
        984,
        988,
        989
      ],
      "area": 42,
      "sources": [
        [
          0,
          0
        ],
        [
          8,
          0
        ]
      ],
      "source_pair": [
        2,
        0
      ],
      "reflex_C": [
        "2,0",
        "1,3",
        "-1,3",
        "-2,0",
        "-1,-3",
        "1,-3",
        "10,0",
        "9,3",
        "7,3",
        "6,0",
        "7,-3",
        "9,-3",
        "3,3",
        "5,3"
      ]
    },
    "truncated": false
  }
}

==> anc/code/minimum27/rooms27_cap27.json <==
{"radius":9,"cap":27,"extra":3,"pairs":[{"pair":[1,1],"configurations":78,"nodes":5356,"rooms":[]},{"pair":[2,0],"configurations":24,"nodes":3840,"rooms":[{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[2,-6],[1,-3],[2,-2],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[2,-6],[1,-3],[2,-2],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[2,-6],[1,-3],[2,-2],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[2,-6],[1,-3],[2,-2],[2,0],[6,0],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[2,-6],[1,-3],[2,-2],[2,0],[6,0],[6,-2],[7,-3],[6,-6],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[2,0],[6,0],[6,-2],[7,-3],[6,-6],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-2],[7,-3],[6,-6],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-2],[7,-3],[6,-6],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[2,0],[6,0],[6,-2],[7,-3],[6,-6],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[5,3],[4,4],[3,3],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[6,6],[7,3],[6,2],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-6],[-1,-3],[0,-4],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[6,6],[7,3],[6,2],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-2,0],[-2,-2],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-4,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[6,6],[7,3],[6,2],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[-2,6],[-1,3],[-2,2],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[6,6],[7,3],[6,2],[6,0],[2,0],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,6],[1,3],[0,4],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[6,6],[7,3],[6,2],[6,0],[2,0],[2,2],[1,3],[2,6],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,6],[9,3],[8,4],[7,3],[6,6],[6,0],[2,0],[2,2],[1,3],[2,6],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[10,-2],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,2],[1,3],[2,6],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[10,-6],[9,-3],[12,0],[10,0],[10,2],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,2],[1,3],[2,6],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14},{"corners":27,"boundary":[[-4,0],[-1,-3],[-2,-6],[1,-3],[2,-6],[3,-3],[4,-4],[5,-3],[6,-6],[7,-3],[8,-4],[9,-3],[10,-6],[10,0],[12,0],[9,3],[10,6],[7,3],[6,6],[6,0],[2,0],[2,2],[1,3],[2,6],[-1,3],[-2,6],[-2,0]],"tiles":42,"reflex_C":14}]},{"pair":[2,1],"configurations":1,"nodes":127,"rooms":[]},{"pair":[3,0],"configurations":0,"nodes":0,"rooms":[]}]}

==> anc/code/minimum27/rooms27_types.json <==
{
 "rooms": 50,
 "types": 15,
 "orbit_sizes": {
  "4": 10,
  "2": 5
 },
 "representatives": [
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -2
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     6
    ],
    [
     9,
     3
    ],
    [
     8,
     4
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -2
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     2
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -2
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     10,
     -2
    ],
    [
     10,
     0
    ],
    [
     12,
     0
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -2
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -2
    ],
    [
     7,
     -3
    ],
    [
     6,
     -6
    ],
    [
     9,
     -3
    ],
    [
     10,
     -6
    ],
    [
     10,
     0
    ],
    [
     12,
     0
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 2,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -2
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     8,
     -4
    ],
    [
     9,
     -3
    ],
    [
     10,
     -6
    ],
    [
     10,
     0
    ],
    [
     12,
     0
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     0,
     -4
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     6
    ],
    [
     9,
     3
    ],
    [
     8,
     4
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -2
    ],
    [
     -1,
     -3
    ],
    [
     -2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     6
    ],
    [
     9,
     3
    ],
    [
     8,
     4
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -4,
     0
    ],
    [
     -1,
     -3
    ],
    [
     -2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     6
    ],
    [
     9,
     3
    ],
    [
     8,
     4
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -2,
     2
    ],
    [
     -2,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -4,
     0
    ],
    [
     -1,
     -3
    ],
    [
     -2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     6
    ],
    [
     9,
     3
    ],
    [
     8,
     4
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     0,
     4
    ],
    [
     -1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -2,
     0
    ]
   ],
   "rooms": 2,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     0,
     -4
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     2
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     0,
     -4
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     10,
     -2
    ],
    [
     10,
     0
    ],
    [
     12,
     0
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -6
    ],
    [
     -1,
     -3
    ],
    [
     0,
     -4
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     8,
     -4
    ],
    [
     9,
     -3
    ],
    [
     10,
     -6
    ],
    [
     10,
     0
    ],
    [
     12,
     0
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 2,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -2
    ],
    [
     -1,
     -3
    ],
    [
     -2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     2
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 4,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -4,
     0
    ],
    [
     -1,
     -3
    ],
    [
     -2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     12,
     0
    ],
    [
     10,
     0
    ],
    [
     10,
     2
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -2,
     2
    ],
    [
     -2,
     0
    ]
   ],
   "rooms": 2,
   "tiles": 42
  },
  {
   "boundary": [
    [
     -2,
     0
    ],
    [
     -2,
     -2
    ],
    [
     -1,
     -3
    ],
    [
     -2,
     -6
    ],
    [
     1,
     -3
    ],
    [
     2,
     -6
    ],
    [
     2,
     0
    ],
    [
     6,
     0
    ],
    [
     6,
     -6
    ],
    [
     7,
     -3
    ],
    [
     10,
     -6
    ],
    [
     9,
     -3
    ],
    [
     10,
     -2
    ],
    [
     10,
     0
    ],
    [
     12,
     0
    ],
    [
     9,
     3
    ],
    [
     10,
     6
    ],
    [
     7,
     3
    ],
    [
     6,
     6
    ],
    [
     5,
     3
    ],
    [
     4,
     4
    ],
    [
     3,
     3
    ],
    [
     2,
     6
    ],
    [
     1,
     3
    ],
    [
     -2,
     6
    ],
    [
     -1,
     3
    ],
    [
     -4,
     0
    ]
   ],
   "rooms": 2,
   "tiles": 42
  }
 ]
}


==> anc/code/minimum27/verify_minimum.js <==
// Exact finite-case checker. Run with Node.js; no dependencies.
// The reduction to these finite cases is proved in the paper (Theorem 7.2).
function makePatch(radius) {
 const key=p=>p.join(","),norm=(m,n)=>Math.max(Math.abs(m),Math.abs(n),Math.abs(m+n)),lattice=(m,n)=>[4*m+2*n,6*n];
 let full=[],tiles=[];
 for(let m=-radius-2;m<=radius+1;m++)for(let n=-radius-2;n<=radius+1;n++)for(const ind of [[[m,n],[m+1,n],[m,n+1]],[[m+1,n+1],[m,n+1],[m+1,n]]]){
  const a=ind.map(p=>lattice(...p)),b=[0,1].map(k=>a.reduce((s,p)=>s+p[k],0)/3);
  for(let i=0;i<3;i++){const c=[0,1].map(k=>(a[i][k]+a[(i+1)%3][k])/2);for(const p of [a[i],a[(i+1)%3]]) {const t=[p,b,c];full.push(t);if(ind.every(p=>norm(...p)<=radius))tiles.push(t);}}
 }
 const tkey=t=>t.map(key).join(";"),ids=new Map(tiles.map((t,i)=>[tkey(t),i])),inc=new Map();
 for(const t of full)for(let k=0;k<3;k++){const p=t[k],v=inc.get(key(p))??{p,kind:k,ts:[]};v.ts.push(t);inc.set(key(p),v);}
 let verts=[],vindex=new Map();
 for(const t of tiles)for(const p of t)if(!vindex.has(key(p))){vindex.set(key(p),verts.length);verts.push(inc.get(key(p)));}
 for(const v of verts){
  v.ts.sort((t,s)=>{
   const v1=[0,1].map(k=>t.reduce((z,q)=>z+q[k]-v.p[k],0));
   const v2=[0,1].map(k=>s.reduce((z,q)=>z+q[k]-v.p[k],0));
   const h1=+(v1[1]<0||(v1[1]===0&&v1[0]<0)),h2=+(v2[1]<0||(v2[1]===0&&v2[0]<0));
   return h1-h2||-Math.sign(v1[0]*v2[1]-v1[1]*v2[0]);
  });
  v.tids=v.ts.map(t=>ids.get(tkey(t))??-1);v.domain=v.tids.reduce((m,id,k)=>m|(id>=0?1<<k:0),0);v.allowed=[];
  for(let mask=0;mask<(1<<v.ts.length);mask++){
   if(mask&~v.domain)continue;
   const n=mask.toString(2).replace(/0/g,"").length,d=v.ts.length,tr=Array.from({length:d},(_,k)=>((mask>>k)&1)!==((mask>>((k+1)%d))&1)).filter(Boolean).length;
   if(n===0||(v.kind!==2&&n===d)||(tr===2&&(v.kind!==2||n!==2)))v.allowed.push(mask);
  }
  delete v.ts;
 }
 return {radius,tiles,verts,tverts:tiles.map(t=>t.map(p=>vindex.get(key(p))))};
}
function solveReflexSet(patch,graphEntries,config,pair,opts={}) {
 const start=Date.now(),cap=opts.cap??26,limit=opts.seconds??25,maxNodes=opts.maxNodes??1000000;
 const pop=m=>{let n=0;while(m){m&=m-1;n++}return n;};
 const graph=new Map(graphEntries),R=new Set(config),allowedC=new Set(config);
 for(const c of R)for(const d of graph.get(c)??[])allowedC.add(d);
 const globalIds=patch.tiles.map((t,i)=>[t,i]).filter(([t])=>allowedC.has(t[2].join(","))).map(([,i])=>i);
 const idMap=new Map(globalIds.map((id,i)=>[id,i])),N=globalIds.length;
 const vertexIds=[...new Set(globalIds.flatMap(id=>patch.tverts[id]))];
 const constraints=vertexIds.map(j=>{
  const v=patch.verts[j],scope=v.tids.map(i=>idMap.get(i)??-1),domain=scope.reduce((s,i,k)=>s|(i>=0?1<<k:0),0);
  const rows=v.allowed.filter(m=>!(m&~domain)&&(v.kind!==2||(R.has(v.p.join(","))?pop(m)===3:pop(m)<=1)));
  return {p:v.p,kind:v.kind,reflex:R.has(v.p.join(",")),scope,rows,cache:new Map()};
 });
 const incident=Array.from({length:N},()=>[]);
 constraints.forEach((c,j)=>c.scope.forEach(i=>{if(i>=0)incident[i].push(j);}));
 const state=new Int8Array(N),sources=[[0,0],[4*pair[0]+2*pair[1],6*pair[1]]];
 for(const c of constraints)if(c.kind===0&&sources.some(s=>s[0]===c.p[0]&&s[1]===c.p[1]))for(const i of c.scope){if(i<0)return {error:"patch boundary"};state[i]=1;}
 function domain(j,vals) {
  const c=constraints[j];let yes=0,no=0;
  c.scope.forEach((i,k)=>{if(i<0||vals[i]===-1)no|=1<<k;else if(vals[i]===1)yes|=1<<k;});
  const key=yes+(no<<c.scope.length);let d=c.cache.get(key);if(d)return d;
  const rows=c.rows.filter(m=>(m&yes)===yes&&!(m&no));
  let and=(1<<c.scope.length)-1,or=0,mincost=99,minp=99,minturn=99,maxturn=-99;
  for(const m of rows){
   and&=m;or|=m;
   const k=pop(m),isBoundary=k>0&&k<c.scope.length,turn=isBoundary?6-(c.kind===0?1:c.kind===1?2:3)*k:0,cost=turn!==0?1:0;
   mincost=Math.min(mincost,cost);minp=Math.min(minp,5*cost-turn);minturn=Math.min(minturn,turn);maxturn=Math.max(maxturn,turn);
  }
  d={rows,and,or,mincost,minp,minturn,maxturn};c.cache.set(key,d);return d;
 }
 function propagate(vals,initial) {
  const queue=[...initial],queued=new Uint8Array(constraints.length);for(const j of queue)queued[j]=1;
  for(let at=0;at<queue.length;at++){
   const j=queue[at];queued[j]=0;const d=domain(j,vals),c=constraints[j];if(!d.rows.length)return false;
   for(let k=0;k<c.scope.length;k++){
    const i=c.scope[k];if(i<0||vals[i])continue;
    const bit=1<<k,value=d.and&bit?1:!(d.or&bit)?-1:0;
    if(value){vals[i]=value;for(const h of incident[i])if(!queued[h]){queued[h]=1;queue.push(h);}}
   }
  }
  return true;
 }
 function geometry(vals) {
  const edges=new Map(),chosen=[];
  for(let i=0;i<N;i++)if(vals[i]===1){
   const gid=globalIds[i];chosen.push(gid);let t=patch.tiles[gid];
   if((t[1][0]-t[0][0])*(t[2][1]-t[0][1])-(t[1][1]-t[0][1])*(t[2][0]-t[0][0])<0)t=[...t].reverse();
   for(let k=0;k<3;k++){const a=t[k],b=t[(k+1)%3],key=[a.join(","),b.join(",")].sort().join(";");if(edges.has(key))edges.delete(key);else edges.set(key,[a,b]);}
  }
  const next=new Map([...edges.values()].map(([a,b])=>[a.join(","),b])),loops=[],areas=[];
  if(next.size!==edges.size)return null;
  while(next.size){
   const start=next.keys().next().value;let curr=start,loop=[];
   do{loop.push(curr.split(",").map(Number));const b=next.get(curr);if(!b)return null;next.delete(curr);curr=b.join(",");}while(curr!==start);
   areas.push(loop.reduce((s,a,i)=>s+a[0]*loop[(i+1)%loop.length][1]-a[1]*loop[(i+1)%loop.length][0],0));
   loops.push(loop.filter((b,i)=>{const a=loop[(i+loop.length-1)%loop.length],c=loop[(i+1)%loop.length];return (b[0]-a[0])*(c[1]-b[1])!==(b[1]-a[1])*(c[0]-b[0]);}));
  }
  if(loops.length!==1||areas[0]<=0)return null;
  return {corners:loops[0].length,boundary:loops[0],selected:chosen,area:chosen.length,sources,source_pair:pair,reflex_C:config};
 }
 let nodes=0,pruned=0,leaves=0,found=null,truncated=false;
 function dfs(vals,changed){
  if(++nodes>maxNodes||(nodes%1000===0&&(Date.now()-start)/1000>limit)){truncated=true;return}
  if(!propagate(vals,changed)){pruned++;return;}
  let lower=0,pbound=0,minturn=0,maxturn=0,best=-1,score=Infinity;
  for(let j=0;j<constraints.length;j++){
   const d=domain(j,vals),c=constraints[j];
   lower+=d.mincost;pbound+=d.minp;minturn+=d.minturn;maxturn+=d.maxturn;
   if(c.kind===2&&d.rows.length>1){
    const s=d.rows.length+(c.reflex?0:10);
    if(s<score){score=s;best=j;}
   }
  }
  if(lower>cap||pbound+12>5*cap||minturn>12||maxturn<12){pruned++;return;}
  if(best===-1){
   leaves++;const g=geometry(vals);if(g&&g.corners<=cap)found=g;return;
  }
  const c=constraints[best],d=domain(best,vals);
  for(const row of d.rows){
   const next=vals.slice(),changed=[];
   for(let k=0;k<c.scope.length;k++){
    const i=c.scope[k];if(i>=0&&!next[i]){next[i]=row&(1<<k)?1:-1;changed.push(...incident[i]);}
   }
   dfs(next,changed);if(found||truncated)return;
  }
 }
 dfs(state,Array.from({length:constraints.length},(_,i)=>i));
 return {pair,reflex_C_count:R.size,reflex_C:config,cap,variables:N,constraints:constraints.length,nodes,pruned,leaves,found,truncated,seconds:(Date.now()-start)/1000};
}

const fs=require("node:fs"),path=require("node:path"),assert=require("node:assert/strict");
const patch=makePatch(6),edges=new Map(),graph=new Map();
for(let i=0;i<patch.tiles.length;i++){
 const t=patch.tiles[i],k=t.slice(0,2).map(q=>q.join(",")).join(";");
 if(edges.has(k)){
  const c=patch.tiles[edges.get(k)][2].join(","),d=t[2].join(",");
  if(!graph.has(c))graph.set(c,new Set());if(!graph.has(d))graph.set(d,new Set());
  graph.get(c).add(d);graph.get(d).add(c);
 }else edges.set(k,i);
}
const graphEntries=[...graph].map(([k,s])=>[k,[...s]]);
function infiniteNeighbors(key){
 const [u,v]=key.split(',').map(Number);
 const isC=(x,y)=>{
  const n=y/3,m=(x-n)/2;
  return Number.isInteger(m)&&Number.isInteger(n)&&!(m%2===0&&n%2===0);
 };
 return [[2,0],[-2,0],[1,3],[-1,-3],[-1,3],[1,-3]]
  .map(([a,b])=>[u+a,v+b]).filter(([x,y])=>isC(x,y)).map(p=>p.join(','));
}
function ring(m,n){
 const v=patch.verts.find(v=>v.kind===0&&v.p[0]===4*m+2*n&&v.p[1]===6*n);
 assert(v&&!v.tids.includes(-1));
 return [...new Set(v.tids.map(i=>patch.tiles[i][2].join(",")))];
}
function configs(pair){
 const required=[...new Set([...ring(0,0),...ring(...pair)])],U=new Set(required),near=new Set(required);
 assert.equal(required.length,12);
 for(let i=0;i<2;i++)for(const c of [...near])for(const d of infiniteNeighbors(c))near.add(d);
 // Check that the generated geometry contains the complete infinite-graph
 // neighbourhood used by the global reduction: there is no patch cutoff.
 for(const c of near){
  assert.deepEqual([...(graph.get(c)||[])].sort(),infiniteNeighbors(c).sort());
  const vertex=patch.verts.find(v=>v.kind===2&&v.p.join(',')===c);
  assert(vertex&&vertex.tids.length===4&&!vertex.tids.includes(-1));
 }
 const possible=[...near].filter(c=>!U.has(c)),sets=[];
 function add(extras){
  const S=new Set([...required,...extras]),seen=new Set([required[0]]),queue=[required[0]];
  for(let i=0;i<queue.length;i++)for(const c of graph.get(queue[i])||[])if(S.has(c)&&!seen.has(c)){seen.add(c);queue.push(c);}
  if(seen.size===S.size)sets.push([...required,...extras]);
 }
 add([]);for(let i=0;i<possible.length;i++){add([possible[i]]);for(let j=i+1;j<possible.length;j++)add([possible[i],possible[j]]);}
 return {pair,required,sets};
}
const configurations=[[1,1],[2,0]].map(configs);
assert.equal(configurations[0].sets.filter(s=>s.length===13).length,1);
assert.equal(configurations[0].sets.filter(s=>s.length===14).length,10);
assert.equal(configurations[1].sets.length,2);
const results=[];
for(const cfg of configurations)for(let i=0;i<cfg.sets.length;i++){
 const r=solveReflexSet(patch,graphEntries,cfg.sets[i],cfg.pair,{cap:26,seconds:60});
 assert(!r.truncated);assert.equal(r.found,null);results.push(r);
 console.log(JSON.stringify({pair:cfg.pair,case:i,reflex_C:r.reflex_C_count,nodes:r.nodes,status:"INFEASIBLE"}));
}
const witness=solveReflexSet(patch,graphEntries,configurations[1].sets[0],[2,0],{cap:27,seconds:60});
assert(!witness.truncated&&witness.found&&witness.found.corners===27);
const document={scope:"Simple hole-free unions of standard 30-60-90 tiles; two distinct interior A points; every C in the closed room is a genuine corner.",arithmetic:"All geometric predicates and constraint calculations use exact integers.",cases:results.length,total_nodes:results.reduce((s,r)=>s+r.nodes,0),all_below27_infeasible:true,results,positive_control:witness};
fs.writeFileSync(path.join(__dirname,"minimum_verification.json"),JSON.stringify(document,(key,value)=>key==="seconds"?undefined:value,2));
fs.writeFileSync(path.join(__dirname,"finite_cases.json"),JSON.stringify({patch,graph:graphEntries,configurations},null,2));
console.log(JSON.stringify({cases:results.length,all_below27_infeasible:true,positive_control_corners:witness.found.corners}));


==> anc/code/nonagon/geometry.py <==
"""Exact geometry in axial coordinates: (u,v) -> (u+v/2,sqrt(3)*v/2)."""
from fractions import Fraction as F
from collections import Counter,defaultdict

C=[(3,0),(0,3),(-3,3),(-3,0),(0,-3),(3,-3)]
B=[(2,2),(-2,4),(-4,2),(-2,-2),(2,-4),(4,-2)]
def add(a,b):return(a[0]+b[0],a[1]+b[1])
def sub(a,b):return(a[0]-b[0],a[1]-b[1])
def cross(a,b):return a[0]*b[1]-a[1]*b[0]
def orient(a,b,c):return cross(sub(b,a),sub(c,a))
def dot(a,b):return 2*a[0]*b[0]+a[0]*b[1]+a[1]*b[0]+2*a[1]*b[1]
def ref(p,a,b):
 d=sub(b,a);q=F(dot(sub(p,a),d),dot(d,d))
 return tuple(2*(a[i]+q*d[i])-p[i] for i in (0,1))
def on(a,b,p):return orient(a,b,p)==0 and dot(sub(p,a),sub(p,b))<=0
def loc(poly,p):
 wind=0
 for a,b in zip(poly,poly[1:]+poly[:1]):
  if on(a,b,p):return 0
  if a[1]<=p[1]<b[1] and orient(a,b,p)>0:wind+=1
  if b[1]<=p[1]<a[1] and orient(a,b,p)<0:wind-=1
 return 1 if wind else -1
def intersect(a,b,c,d):
 return (orient(a,b,c)*orient(a,b,d)<0 and orient(c,d,a)*orient(c,d,b)<0) or any((on(a,b,c),on(a,b,d),on(c,d,a),on(c,d,b)))
def faces(rect):
 out=set()
 for u in range(rect[0],rect[1]+1):
  for v in range(rect[2],rect[3]+1):
   a=(6*u,6*v)
   for i in range(6):
    for j in [i,(i-1)%6]:out.add(tuple(sorted((a,add(a,C[i]),add(a,B[j])))))
 return out

def boundary(ts):
 edges=Counter(tuple(sorted((t[i],t[(i+1)%3]))) for t in ts for i in range(3))
 adj=defaultdict(list)
 for (a,b),n in edges.items():
  assert n in (1,2)
  if n==1:adj[a].append(b);adj[b].append(a)
 assert all(len(ns)==2 for ns in adj.values()),'pinch'
 loops=[];remaining=set(adj)
 while remaining:
  start=min(remaining);loop=[start];prev=None;cur=start
  while True:
   nxt=next(v for v in adj[cur] if v!=prev)
   if nxt==start:break
   assert nxt not in loop
   loop.append(nxt);prev,cur=cur,nxt
  remaining.difference_update(loop)
  poly=[p for i,p in enumerate(loop) if orient(loop[i-1],p,loop[(i+1)%len(loop)])]
  if sum(cross(a,b) for a,b in zip(poly,poly[1:]+poly[:1]))<0:poly=list(reversed(poly))
  loops.append(poly)
 return sorted(loops,key=lambda p:abs(sum(cross(a,b) for a,b in zip(p,p[1:]+p[:1]))),reverse=True)

def verify(poly,claimed_sources=()):
 n=len(poly);assert len(set(poly))==n and n>=3
 for i in range(n):
  assert orient(poly[i-1],poly[i],poly[(i+1)%n])
  for j in range(i+1,n):
   if j==i+1 or (i==0 and j==n-1):continue
   assert not intersect(poly[i],poly[(i+1)%n],poly[j],poly[(j+1)%n]),'not simple'
 cert=[]
 for a,b in zip(poly,poly[1:]+poly[:1]):
  t=ref((0,0),a,b)
  assert all((x/6).denominator==1 for x in t),'A translation'
  cols=[sub(ref(e,a,b),t) for e in [(1,0),(0,1)]]
  assert all(x.denominator==1 for c in cols for x in c),'lattice linear part'
  assert cross(*cols)==-1
  cert.append({'translation':[str(x) for x in t],'linear_columns':[[str(x) for x in c] for c in cols]})
 blocker=[];inside=[];boundary_A=[]
 for u in range(min(p[0] for p in poly)//3,max(p[0] for p in poly)//3+1):
  for v in range(min(p[1] for p in poly)//3,max(p[1] for p in poly)//3+1):
   p=(3*u,3*v);l=loc(poly,p)
   if l<0:continue
   if u%2 or v%2:
    assert p in poly,('unblocked C',p)
    blocker.append(p)
   elif l==1:inside.append(p)
   else:boundary_A.append(p)
 assert all(tuple(p) in inside for p in claimed_sources)
 return {'corners':n,'interior_A':inside,'boundary_A':boundary_A,'C_corners':blocker,'wall_reflections':cert,'status':'exact geometric and C-only lattice verification passed'}

def transform(p,k,flip):
 u,v=p
 if flip:u,v=v,u
 for _ in range(k):u,v=-v,u+v
 return u,v

def canon(ts):
 return min(tuple(sorted(tuple(sorted(transform(p,k,f) for p in t)) for t in ts)) for k in range(6) for f in (False,True))


==> anc/code/nonagon/nonagon.json <==
{
  "corners": 9,
  "interior_A": [],
  "boundary_A": [
    [
      0,
      0
    ],
    [
      0,
      6
    ],
    [
      6,
      0
    ]
  ],
  "C_corners": [
    [
      0,
      3
    ],
    [
      3,
      0
    ],
    [
      3,
      3
    ]
  ],
  "wall_reflections": [
    {
      "translation": [
        "0",
        "0"
      ],
      "linear_columns": [
        [
          "1",
          "-1"
        ],
        [
          "0",
          "-1"
        ]
      ]
    },
    {
      "translation": [
        "6",
        "0"
      ],
      "linear_columns": [
        [
          "-1",
          "0"
        ],
        [
          "-1",
          "1"
        ]
      ]
    },
    {
      "translation": [
        "0",
        "0"
      ],
      "linear_columns": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "-1"
        ]
      ]
    },
    {
      "translation": [
        "12",
        "0"
      ],
      "linear_columns": [
        [
          "-1",
          "0"
        ],
        [
          "-1",
          "1"
        ]
      ]
    },
    {
      "translation": [
        "0",
        "0"
      ],
      "linear_columns": [
        [
          "0",
          "1"
        ],
        [
          "1",
          "0"
        ]
      ]
    },
    {
      "translation": [
        "6",
        "6"
      ],
      "linear_columns": [
        [
          "0",
          "-1"
        ],
        [
          "-1",
          "0"
        ]
      ]
    },
    {
      "translation": [
        "-6",
        "6"
      ],
      "linear_columns": [
        [
          "0",
          "1"
        ],
        [
          "1",
          "0"
        ]
      ]
    },
    {
      "translation": [
        "0",
        "6"
      ],
      "linear_columns": [
        [
          "1",
          "-1"
        ],
        [
          "0",
          "-1"
        ]
      ]
    },
    {
      "translation": [
        "0",
        "0"
      ],
      "linear_columns": [
        [
          "-1",
          "1"
        ],
        [
          "0",
          "1"
        ]
      ]
    }
  ],
  "status": "exact geometric and C-only lattice verification passed",
  "vertices": [
    [
      0,
      0
    ],
    [
      4,
      -2
    ],
    [
      3,
      0
    ],
    [
      6,
      0
    ],
    [
      4,
      4
    ],
    [
      3,
      3
    ],
    [
      0,
      6
    ],
    [
      -2,
      4
    ],
    [
      0,
      3
    ]
  ],
  "faces": [
    [
      [
        -2,
        4
      ],
      [
        0,
        3
      ],
      [
        0,
        6
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        0,
        3
      ],
      [
        2,
        2
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        2,
        2
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        3,
        0
      ],
      [
        4,
        -2
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        0,
        6
      ],
      [
        2,
        2
      ]
    ],
    [
      [
        0,
        6
      ],
      [
        2,
        2
      ],
      [
        3,
        3
      ]
    ],
    [
      [
        2,
        2
      ],
      [
        3,
        0
      ],
      [
        6,
        0
      ]
    ],
    [
      [
        2,
        2
      ],
      [
        3,
        3
      ],
      [
        6,
        0
      ]
    ],
    [
      [
        3,
        3
      ],
      [
        4,
        4
      ],
      [
        6,
        0
      ]
    ]
  ],
  "blocked_enlargements": [
    {
      "promoted_A": [
        0,
        0
      ],
      "C_sites_forced_interior": [
        [
          0,
          3
        ]
      ]
    },
    {
      "promoted_A": [
        6,
        0
      ],
      "C_sites_forced_interior": [
        [
          3,
          0
        ]
      ]
    },
    {
      "promoted_A": [
        0,
        6
      ],
      "C_sites_forced_interior": [
        [
          3,
          3
        ]
      ]
    }
  ]
}

==> anc/code/rooms_with_holes/enumerate_pinched.py <==
"""Exact enumeration of the pinched rooms with 22 sides over all 256 repair
choices (Theorem 4.5 of the paper).

Python standard library only. No search window or numerical solver.
"""
import itertools,json
from collections import Counter
from pathlib import Path
from verify_posts import cross,on,meet,locate

def triangles(i,j):
    if (i-j)%2==0:
        raw=[((i,j),(i+1,j),(i+1,j+1)),((i,j),(i,j+1),(i+1,j+1))]
    else:raw=[((i,j),(i+1,j),(i,j+1)),((i+1,j),(i,j+1),(i+1,j+1))]
    return {tuple(sorted(t)) for t in raw}
def star(p):
    x,y=p
    return {t for i in (x-1,x) for j in (y-1,y) for t in triangles(i,j) if p in t}
def area2(L):return abs(sum(a[0]*b[1]-a[1]*b[0] for a,b in zip(L,L[1:]+L[:1])))
def connected(S):
    edges={};adj={t:set() for t in S}
    for t in S:
        for e in itertools.combinations(t,2):edges.setdefault(e,[]).append(t)
    for ts in edges.values():
        if len(ts)==2:a,b=ts;adj[a].add(b);adj[b].add(a)
    todo=[next(iter(S))];seen=set(todo)
    while todo:
        for t in adj[todo.pop()]:
            if t not in seen:seen.add(t);todo.append(t)
    return seen==S

def verify(S,sources):
    assert connected(S)
    ec=Counter(e for t in S for e in itertools.combinations(t,2));es={e for e,c in ec.items() if c==1}
    adj={}
    for a,b in es:adj.setdefault(a,[]).append(b);adj.setdefault(b,[]).append(a)
    pins=[p for p,ns in adj.items() if len(ns)==4]
    assert len(pins)==1 and all(len(ns) in (2,4) for ns in adj.values())
    pinch=pins[0];loops=[];unused=set(es)
    while unused:
        L=[pinch];prev=pinch;cur=next(q for q in adj[pinch] if tuple(sorted((pinch,q))) in unused)
        unused.remove(tuple(sorted((pinch,cur))))
        while cur!=pinch:
            assert cur not in L
            L.append(cur);nxt=next(q for q in adj[cur] if q!=prev)
            unused.remove(tuple(sorted((cur,nxt))));prev,cur=cur,nxt
        # At equality there are no ordinary flat boundary points. The
        # singular pinch is retained even if collinear in one geometric
        # loop: its two MATERIAL boundary visits remain distinct faces.
        assert all(p==pinch or cross(L[i-1],p,L[(i+1)%len(L)])!=0 for i,p in enumerate(L))
        loops.append(L)
    assert len(loops)==2
    loops.sort(key=area2,reverse=True);outer,inner=loops
    assert len(outer)+len(inner)==22
    assert set(outer)&set(inner)=={pinch}
    assert all(locate(outer,p)==1 for p in inner if p!=pinch)
    ed=[(li,i,a,b) for li,L in enumerate(loops) for i,(a,b) in enumerate(zip(L,L[1:]+L[:1]))]
    for k,(li,i,a,b) in enumerate(ed):
        for lj,j,c,d in ed[k+1:]:
            shared=set((a,b))&set((c,d))
            if li==lj and ((i-j)%len(loops[li]) in (1,len(loops[li])-1)):continue
            if shared=={pinch}:
                # Distinct incident rays may meet only at the pinch.
                a1=next(p for p in (a,b) if p!=pinch);b1=next(p for p in (c,d) if p!=pinch)
                assert not on(pinch,a1,b1) and not on(pinch,b1,a1)
                continue
            assert not meet(a,b,c,d)
    verts=set(outer)|set(inner);interior=[]
    for x in range(min(p[0] for p in verts),max(p[0] for p in verts)+1):
        for y in range(min(p[1] for p in verts),max(p[1] for p in verts)+1):
            p=(x,y);a=locate(outer,p);b=locate(inner,p)
            closure=a>=0 and b<=0
            if closure and (x%2 or y%2):assert p in verts
            if a==1 and b==-1:interior.append(p)
    assert set(interior)==set(sources)
    assert area2(outer)-area2(inner)==len(S)==24
    return {'outer':outer,'inner':inner,'pinch':pinch,'sources':sources,
            'counted_faces':22,'triangles':24,'interior_lattice_points':interior,'valid':True}

def tf(p,g):
    x,y=p
    return [(x,y),(-y,-x),(2-x,-2-y),(y+2,x-2)][g]
def canonical(S):return min(tuple(sorted(tuple(sorted(tf(p,g) for p in t)) for t in S)) for g in range(4))

sources=[(0,0),(2,-2)];base=star(sources[0])|star(sources[1])
Cs=sorted({p for t in base for p in t if (p[0]-p[1])%2})
assert len(base)==16 and len(Cs)==8 and all(len(star(p)&base)==2 for p in Cs)
options=[sorted(star(p)-base) for p in Cs];groups={};raw=0
for choices in itertools.product(*options):
    S=base|set(choices)
    try:r=verify(S,sources)
    except (AssertionError,StopIteration):continue
    raw+=1;groups.setdefault(canonical(S),[]).append(r)
reps=[]
for S,rs in sorted(groups.items()):reps.append({'class':len(reps)+1,'orbit_size':len(rs),**verify(set(S),sources)})
out={'candidate_sets':256,'raw_rooms':raw,'types':len(reps),
     'orbit_sizes':Counter(r['orbit_size'] for r in reps),'representatives':reps}
print({k:v for k,v in out.items() if k!='representatives'})
(Path(__file__).parent/'pinched_rooms.json').write_text(json.dumps(out,indent=2))


==> anc/code/rooms_with_holes/enumerate_posts.py <==
"""Exact enumeration of the post rooms with 18 and 19 sides and of the
partition rooms with 20 sides (Theorem 4.2 and Corollary 4.4 of the paper).

No search window is used: start from the two full source stars, repair their
six outer half-stars at type C, and optionally add one edge-adjacent triangle.
The counting argument in the paper shows that this finite family contains
every room with N<=19, one post and two interior A-points.
"""
import itertools, json, sys
from collections import Counter
from pathlib import Path

from verify_posts import verify

def triangles(i,j):
    if (i-j)%2==0:
        raw=[((i,j),(i+1,j),(i+1,j+1)),((i,j),(i,j+1),(i+1,j+1))]
    else:
        raw=[((i,j),(i+1,j),(i,j+1)),((i+1,j),(i,j+1),(i+1,j+1))]
    return {tuple(sorted(t)) for t in raw}

def star(p):
    x,y=p
    return {t for i in (x-1,x) for j in (y-1,y) for t in triangles(i,j) if p in t}

def edges(S):
    C=Counter(e for t in S for e in itertools.combinations(t,2))
    return [e for e,c in C.items() if c==1]

def boundary(S):
    es=edges(S); adj={}
    for a,b in es: adj.setdefault(a,[]).append(b);adj.setdefault(b,[]).append(a)
    assert all(len(v)==2 for v in adj.values())
    out=[min(adj)]; prev=None;cur=out[0]
    while True:
        nxt=next(v for v in adj[cur] if v!=prev)
        if nxt==out[0]:break
        assert nxt not in out
        out.append(nxt);prev,cur=cur,nxt
    assert len(out)==len(es)
    def cross(a,b,c):return (b[0]-a[0])*(c[1]-b[1])-(b[1]-a[1])*(c[0]-b[0])
    return [p for i,p in enumerate(out) if cross(out[i-1],p,out[(i+1)%len(out)])]

def triangle_neighbours(S):
    out=set()
    for a,b in edges(S):
        out.update(t for t in star(a)&star(b) if t not in S)
    return out

def transform(p,g):
    x,y=p;return (2-x if g&1 else x,-y if g&2 else y)

def canonical(S):
    return min(tuple(sorted(tuple(sorted(transform(p,g) for p in t)) for t in S)) for g in range(4))

base=star((0,0))|star((2,0))
Cs=sorted({p for t in base for p in t if (p[0]-p[1])%2})
repair=[(p,sorted(star(p)-base)) for p in Cs if len(star(p)&base)==2]
assert len(base)==16 and len(repair)==6 and all(len(ts)==2 for p,ts in repair)
seeds={frozenset(base|set(choice)) for choice in itertools.product(*(ts for p,ts in repair))}
assert len(seeds)==64
families={18:set(seeds),19:{frozenset(S|{t}) for S in seeds for t in triangle_neighbours(S)}}
result={'sources':[[0,0],[2,0]],'post':[1,0],'mandatory_star_triangles':16,
        'repair_C_vertices':[p for p,ts in repair],'repair_patterns':len(seeds),'catalogues':{}}
for n,family in families.items():
    accepted=[];groups={}
    for S in family:
        try:
            loop=boundary(S)
            assert len(loop)==n
            obj={'loops':[loop],'posts':[(1,0)],'sources':[(0,0),(2,0)],'corners':n,'holes':0,'triangles':len(S)}
            audit=verify(obj)
            assert set(audit['interior_lattice_points'])=={(0,0),(2,0),(1,0)}
        except (AssertionError,StopIteration):continue
        accepted.append(S); groups.setdefault(canonical(S),[]).append(S)
    reps=[]
    for k,group in sorted(groups.items()):
        S=set(k);P=boundary(S)
        obj={'loops':[P],'posts':[(1,0)],'sources':[(0,0),(2,0)],'corners':n,'holes':0,'triangles':len(S)}
        reps.append({'class':len(reps)+1,'orbit_size':len(group),**obj,'verification':verify(obj)})
    row={'candidate_triangle_sets':len(family),'raw_rooms':len(accepted),'types':len(reps),
         'orbit_sizes':Counter(r['orbit_size'] for r in reps),'representatives':reps}
    result['catalogues'][str(n)]=row
    print(n,{k:v for k,v in row.items() if k!='representatives'})

# A unit attached partition replaces the one post. Its only possible
# boundary attachments are the two vertical neighbours of the post.
def decorated_key(S,slit):
    return min((tuple(sorted(tuple(sorted(transform(p,g) for p in t)) for t in S)),
                tuple(sorted(transform(p,g) for p in slit))) for g in range(4))

groups={}; raw=set()
for S in families[18]:
    try:
        P=boundary(S)
        if len(P)!=18:continue
        audit=verify({'loops':[P],'posts':[(1,0)],'sources':[(0,0),(2,0)],'corners':18,'holes':0,'triangles':22})
    except (AssertionError,StopIteration):continue
    for q in ((1,1),(1,-1)):
        slit=((1,0),q)
        assert q in P
        # The segment's two incident triangles belong to the room.
        assert star((1,0))&star(q)<=S
        key=(tuple(sorted(S)),slit)
        raw.add(key);groups.setdefault(decorated_key(S,slit),[]).append((S,slit))
reps=[]
for k,group in sorted(groups.items()):
    S,slit=k
    reps.append({'class':len(reps)+1,'orbit_size':len(group),'outer':boundary(set(S)),
                 'partition':slit,'sources':[[0,0],[2,0]],'outer_sides':18,'counted_faces':20})
result['catalogues']['20_partition']={'raw_rooms':len(raw),'types':len(reps),
    'orbit_sizes':Counter(r['orbit_size'] for r in reps),'representatives':reps}
print('20_partition',{k:v for k,v in result['catalogues']['20_partition'].items() if k!='representatives'})
(Path(__file__).parent/'post_rooms.json').write_text(json.dumps(result,indent=2))


==> anc/code/rooms_with_holes/hole_rooms.json <==
{
 "tile_budget": 33,
 "max_sides": 26,
 "positions": [
  {
   "sources": [
    [
     0,
     0
    ],
    [
     2,
     0
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     2,
     2
    ]
   ],
   "rooms": {
    "26": 42
   }
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     4,
     0
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     4,
     2
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     4,
     4
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     6,
     0
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     6,
     2
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     6,
     4
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     6,
     6
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     8,
     0
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     8,
     2
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     8,
     4
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     8,
     6
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     8,
     8
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     10,
     0
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     10,
     2
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     10,
     4
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     10,
     6
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     10,
     8
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     10,
     10
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     12,
     0
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     12,
     2
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     12,
     4
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     12,
     6
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     12,
     8
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     12,
     10
    ]
   ],
   "rooms": {}
  },
  {
   "sources": [
    [
     0,
     0
    ],
    [
     12,
     12
    ]
   ],
   "rooms": {}
  }
 ],
 "counts": {
  "26": {
   "rooms": 42,
   "types": 12,
   "orbit_sizes": {
    "4": 9,
    "2": 3
   }
  }
 },
 "types": {
  "26": [
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ],
      [
       0,
       4
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       -1,
       3
      ],
      [
       0,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       1,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ],
      [
       -2,
       2
      ],
      [
       -1,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -2,
       2
      ],
      [
       -1,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       0,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       2,
       3
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       0,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       1,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       0,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       2,
       3
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       0,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       2,
       3
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ],
      [
       0,
       4
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       -1,
       3
      ],
      [
       0,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       1,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       0,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       1,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ],
      [
       1,
       2
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       0
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       1,
       2
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       2,
       3
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       4,
       0
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ],
      [
       1,
       2
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       0
      ]
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       1,
       2
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       2,
       3
      ],
      [
       3,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       3,
       0
      ],
      [
       4,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ],
      [
       -2,
       2
      ],
      [
       -1,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -2,
       2
      ],
      [
       -1,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       0,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       1,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ],
      [
       0,
       4
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       -1,
       3
      ],
      [
       0,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       1,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      2
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       1
      ]
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       -1,
       2
      ],
      [
       -2,
       2
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       2
      ]
     ],
     [
      [
       -1,
       2
      ],
      [
       0,
       2
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       0,
       3
      ],
      [
       -1,
       3
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       0,
       2
      ],
      [
       1,
       3
      ],
      [
       0,
       3
      ]
     ],
     [
      [
       0,
       3
      ],
      [
       1,
       3
      ],
      [
       0,
       4
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       2
      ]
     ],
     [
      [
       1,
       2
      ],
      [
       2,
       2
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       2,
       3
      ],
      [
       1,
       3
      ]
     ],
     [
      [
       1,
       3
      ],
      [
       2,
       3
      ],
      [
       2,
       4
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       3,
       2
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       2
      ],
      [
       3,
       3
      ]
     ],
     [
      [
       2,
       2
      ],
      [
       3,
       3
      ],
      [
       2,
       3
      ]
     ],
     [
      [
       3,
       1
      ],
      [
       4,
       2
      ],
      [
       3,
       2
      ]
     ]
    ]
   }
  ]
 }
}


==> anc/code/rooms_with_holes/hole_search.py <==
#!/usr/bin/env python3
"""Lattice rooms on T with two sources and one hole (Theorem 4.8).

The boundary of the room consists of two disjoint simple closed polygons.
By Lemmas 2.4 and 2.5, with M = 2 and h = 1,
    N = 20 + 2f + 3*delta + Q   and   T = 24 + 3f + 3*delta + Q,
so N <= 26 gives f <= 3 and T <= 33: at most nine tiles lie outside the two
modules. The sources then have sup-distance at most 9 + 4 = 13, so after a
symmetry of T they are (0,0) and (2a,2b) with 0 <= b <= a <= 6, and every
tile lies within 9 cells of a module. The search is that of
room_search_shared_grid.py, extended to accept one hole; every room found is
checked again by verify_posts.verify.

Usage: python hole_search.py
"""
from collections import Counter, defaultdict
from pathlib import Path
import importlib.util
import json
import sys
import time

HERE = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location('room_search', HERE.parent / 'hole_free_census' / 'room_search_shared_grid.py')
rs = importlib.util.module_from_spec(spec)
spec.loader.exec_module(rs)
sys.path.insert(0, str(HERE))
from verify_posts import verify  # noqa: E402

BUDGET, NMAX, AMAX, MARGIN = 33, 26, 6, 12


def search(grid, sources, budget, nmax):
    start = 0
    for v in sources:
        start |= grid.vm[grid.vi[v]]
    seen = set()
    found = defaultdict(set)

    def can_connect(S, remaining):
        reach = S & -S
        for cost in range(remaining + 1):
            while True:
                adjacent = 0
                for i in grid.selected(reach):
                    adjacent |= grid.nb[i]
                enlarged = reach | (adjacent & S)
                if enlarged == reach:
                    break
                reach = enlarged
            if reach & S == S:
                return True
            if cost < remaining:
                reach |= adjacent
        return False

    def visit(S):
        if S.bit_count() > budget or S in seen:
            return
        seen.add(S)
        if not can_connect(S, budget - S.bit_count()):
            return
        touched = set(v for i in grid.selected(S) for v in grid.tv[i])
        best = None
        bestscore = None
        for v in touched:
            mask = grid.mask(S, v)
            if mask in grid.allowed[v]:
                continue
            adds = [sum(1 << grid.inc[v][j] for j in range(len(grid.inc[v])) if a >> j & 1)
                    for a in grid.repairs[v][mask] if S.bit_count() + a.bit_count() <= budget]
            if not adds:
                return
            score = (len(adds), -min(a.bit_count() for a in adds))
            if bestscore is None or score < bestscore:
                best, bestscore = adds, score
        if best is not None:
            for a in best:
                visit(S | a)
            return
        info = grid.inspect(S)
        if info['n'] <= nmax:
            loops = grid.boundary(S)
            outer = [p for p in loops if rs.area2(p) > 0]
            if len(outer) == 1 and len(loops) == 2:
                record = {'loops': loops, 'posts': [], 'sources': info['M'], 'corners': info['n'],
                          'holes': 1, 'triangles': S.bit_count()}
                verify(record)
                found[info['n']].add(S)
        if S.bit_count() == budget:
            return
        frontier = 0
        for i in grid.selected(S):
            frontier |= grid.nb[i]
        frontier &= ~S
        for i in grid.selected(frontier):
            visit(S | (1 << i))

    visit(start)
    return found


def main():
    t = time.time()
    rows = []
    rooms = {}
    for a in range(1, AMAX + 1):
        for b in range(a + 1):
            sources = [(0, 0), (2 * a, 2 * b)]
            grid = rs.Grid('tri', (-MARGIN, 2 * a + MARGIN + 1, -MARGIN, 2 * b + MARGIN + 1))
            found = search(grid, sources, BUDGET, NMAX)
            rows.append({'sources': sources, 'rooms': {str(n): len(v) for n, v in found.items()}})
            group = rs.transforms(sources)
            for n, sets in found.items():
                orbits = defaultdict(list)
                for S in sets:
                    orbits[rs.canonical(grid, S, group)].append(S)
                rooms.setdefault(str(n), []).extend(
                    {'sources': sources, 'loops': grid.boundary(min(v)), 'orbit_size': len(v),
                     'tiles': [grid.tiles[i] for i in grid.selected(min(v))]} for k, v in sorted(orbits.items()))
    result = {'tile_budget': BUDGET, 'max_sides': NMAX, 'positions': rows,
              'counts': {n: {'rooms': sum(r['orbit_size'] for r in v), 'types': len(v),
                             'orbit_sizes': dict(Counter(r['orbit_size'] for r in v))} for n, v in rooms.items()},
              'types': rooms}
    (HERE / 'hole_rooms.json').write_text(json.dumps(result, indent=1) + '\n')
    print(json.dumps(result['counts']), round(time.time() - t, 1), 's')


if __name__ == '__main__':
    main()


==> anc/code/rooms_with_holes/pinched_rooms.json <==
{
  "candidate_sets": 256,
  "raw_rooms": 14,
  "types": 4,
  "orbit_sizes": {
    "4": 3,
    "2": 1
  },
  "representatives": [
    {
      "class": 1,
      "orbit_size": 4,
      "outer": [
        [
          0,
          -2
        ],
        [
          1,
          -3
        ],
        [
          2,
          -3
        ],
        [
          2,
          -4
        ],
        [
          3,
          -3
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          3,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ]
      ],
      "inner": [
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ]
      ],
      "pinch": [
        0,
        -2
      ],
      "sources": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "counted_faces": 22,
      "triangles": 24,
      "interior_lattice_points": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "valid": true
    },
    {
      "class": 2,
      "orbit_size": 4,
      "outer": [
        [
          2,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -3
        ],
        [
          2,
          -4
        ],
        [
          2,
          -3
        ],
        [
          3,
          -3
        ],
        [
          4,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ]
      ],
      "inner": [
        [
          2,
          0
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ]
      ],
      "pinch": [
        2,
        0
      ],
      "sources": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "counted_faces": 22,
      "triangles": 24,
      "interior_lattice_points": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "valid": true
    },
    {
      "class": 3,
      "orbit_size": 4,
      "outer": [
        [
          2,
          0
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -3
        ],
        [
          2,
          -3
        ],
        [
          2,
          -4
        ],
        [
          1,
          -3
        ],
        [
          1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          1,
          1
        ]
      ],
      "inner": [
        [
          2,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "pinch": [
        2,
        0
      ],
      "sources": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "counted_faces": 22,
      "triangles": 24,
      "interior_lattice_points": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "valid": true
    },
    {
      "class": 4,
      "orbit_size": 2,
      "outer": [
        [
          2,
          0
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          3,
          -3
        ],
        [
          2,
          -3
        ],
        [
          2,
          -4
        ],
        [
          1,
          -3
        ],
        [
          1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          1,
          1
        ]
      ],
      "inner": [
        [
          2,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ]
      ],
      "pinch": [
        2,
        0
      ],
      "sources": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "counted_faces": 22,
      "triangles": 24,
      "interior_lattice_points": [
        [
          0,
          0
        ],
        [
          2,
          -2
        ]
      ],
      "valid": true
    }
  ]
}

==> anc/code/rooms_with_holes/post_rooms.json <==
{
  "sources": [
    [
      0,
      0
    ],
    [
      2,
      0
    ]
  ],
  "post": [
    1,
    0
  ],
  "mandatory_star_triangles": 16,
  "repair_C_vertices": [
    [
      -1,
      0
    ],
    [
      0,
      -1
    ],
    [
      0,
      1
    ],
    [
      2,
      -1
    ],
    [
      2,
      1
    ],
    [
      3,
      0
    ]
  ],
  "repair_patterns": 64,
  "catalogues": {
    "18": {
      "candidate_triangle_sets": 64,
      "raw_rooms": 14,
      "types": 5,
      "orbit_sizes": {
        "4": 2,
        "2": 3
      },
      "representatives": [
        {
          "class": 1,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 18,
          "holes": 0,
          "triangles": 22,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 18,
            "holes": 0,
            "triangles": 22,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 6
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 2,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 18,
          "holes": 0,
          "triangles": 22,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 18,
            "holes": 0,
            "triangles": 22,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 6
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 3,
          "orbit_size": 2,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -1
              ],
              [
                2,
                -2
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 18,
          "holes": 0,
          "triangles": 22,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 18,
            "holes": 0,
            "triangles": 22,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 6
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 4,
          "orbit_size": 2,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 18,
          "holes": 0,
          "triangles": 22,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 18,
            "holes": 0,
            "triangles": 22,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 6
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 5,
          "orbit_size": 2,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 18,
          "holes": 0,
          "triangles": 22,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 18,
            "holes": 0,
            "triangles": 22,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 6
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        }
      ]
    },
    "19": {
      "candidate_triangle_sets": 576,
      "raw_rooms": 84,
      "types": 21,
      "orbit_sizes": {
        "4": 21
      },
      "representatives": [
        {
          "class": 1,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                -1
              ],
              [
                -2,
                0
              ],
              [
                -1,
                0
              ],
              [
                -1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                1,
                1
              ],
              [
                2,
                2
              ],
              [
                2,
                1
              ],
              [
                3,
                1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                -1
              ],
              [
                2,
                -1
              ],
              [
                2,
                -2
              ],
              [
                1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                -1,
                -1
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 2,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                -1
              ],
              [
                -2,
                0
              ],
              [
                -1,
                0
              ],
              [
                -1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                1,
                1
              ],
              [
                2,
                2
              ],
              [
                2,
                1
              ],
              [
                3,
                1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                -1
              ],
              [
                2,
                -1
              ],
              [
                2,
                -2
              ],
              [
                1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                -1,
                -1
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 3,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                -1
              ],
              [
                -2,
                0
              ],
              [
                -1,
                0
              ],
              [
                -1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                1,
                1
              ],
              [
                2,
                2
              ],
              [
                2,
                1
              ],
              [
                3,
                1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                -1
              ],
              [
                2,
                -1
              ],
              [
                2,
                -2
              ],
              [
                1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                -1,
                -1
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 4,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                -1
              ],
              [
                -2,
                0
              ],
              [
                -1,
                0
              ],
              [
                -1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                1,
                1
              ],
              [
                2,
                2
              ],
              [
                2,
                1
              ],
              [
                3,
                1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                -1
              ],
              [
                2,
                -1
              ],
              [
                2,
                -2
              ],
              [
                1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                -1,
                -1
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 5,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                -1
              ],
              [
                -2,
                0
              ],
              [
                -1,
                0
              ],
              [
                -1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                1,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                3,
                1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                -1
              ],
              [
                2,
                -1
              ],
              [
                2,
                -2
              ],
              [
                1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                -1,
                -1
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 6,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                -1,
                -2
              ],
              [
                0,
                -2
              ],
              [
                0,
                -1
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 7,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                -1,
                -2
              ],
              [
                0,
                -2
              ],
              [
                0,
                -1
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 8,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                -1,
                -2
              ],
              [
                0,
                -2
              ],
              [
                0,
                -1
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 9,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                -1,
                -2
              ],
              [
                0,
                -2
              ],
              [
                0,
                -1
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 10,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                -1,
                -2
              ],
              [
                0,
                -2
              ],
              [
                0,
                -1
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                2
              ],
              [
                2,
                1
              ],
              [
                1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 11,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 12,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 13,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -1
              ],
              [
                2,
                -2
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 14,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                1,
                -2
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 15,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                1,
                -2
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 16,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 17,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                1
              ],
              [
                0,
                2
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 18,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 19,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 20,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                4,
                0
              ],
              [
                3,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                1,
                2
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        },
        {
          "class": 21,
          "orbit_size": 4,
          "loops": [
            [
              [
                -2,
                0
              ],
              [
                -1,
                -1
              ],
              [
                0,
                -1
              ],
              [
                0,
                -2
              ],
              [
                1,
                -1
              ],
              [
                2,
                -2
              ],
              [
                2,
                -1
              ],
              [
                3,
                -1
              ],
              [
                3,
                0
              ],
              [
                4,
                0
              ],
              [
                3,
                1
              ],
              [
                2,
                1
              ],
              [
                2,
                2
              ],
              [
                1,
                1
              ],
              [
                1,
                2
              ],
              [
                0,
                2
              ],
              [
                0,
                1
              ],
              [
                -1,
                1
              ],
              [
                -1,
                0
              ]
            ]
          ],
          "posts": [
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "corners": 19,
          "holes": 0,
          "triangles": 23,
          "verification": {
            "valid": true,
            "posts": [
              [
                1,
                0
              ]
            ],
            "corners": 19,
            "holes": 0,
            "triangles": 23,
            "signature": {
              "A": 6,
              "B": 6,
              "C": 7
            },
            "flat_A_midpoints": 0,
            "interior_lattice_points": [
              [
                0,
                0
              ],
              [
                1,
                0
              ],
              [
                2,
                0
              ]
            ]
          }
        }
      ]
    },
    "20_partition": {
      "raw_rooms": 28,
      "types": 8,
      "orbit_sizes": {
        "4": 6,
        "2": 2
      },
      "representatives": [
        {
          "class": 1,
          "orbit_size": 4,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -2
            ],
            [
              2,
              -1
            ],
            [
              3,
              -1
            ],
            [
              4,
              0
            ],
            [
              3,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              -1
            ],
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        },
        {
          "class": 2,
          "orbit_size": 4,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -2
            ],
            [
              2,
              -1
            ],
            [
              3,
              -1
            ],
            [
              4,
              0
            ],
            [
              3,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              0
            ],
            [
              1,
              1
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        },
        {
          "class": 3,
          "orbit_size": 4,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -2
            ],
            [
              2,
              -1
            ],
            [
              3,
              -1
            ],
            [
              3,
              0
            ],
            [
              4,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              -1
            ],
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        },
        {
          "class": 4,
          "orbit_size": 4,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -2
            ],
            [
              2,
              -1
            ],
            [
              3,
              -1
            ],
            [
              3,
              0
            ],
            [
              4,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              0
            ],
            [
              1,
              1
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        },
        {
          "class": 5,
          "orbit_size": 4,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -1
            ],
            [
              2,
              -2
            ],
            [
              3,
              -1
            ],
            [
              3,
              0
            ],
            [
              4,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              -1
            ],
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        },
        {
          "class": 6,
          "orbit_size": 2,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -2
            ],
            [
              2,
              -1
            ],
            [
              3,
              -1
            ],
            [
              4,
              0
            ],
            [
              3,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              1
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              -1
            ],
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        },
        {
          "class": 7,
          "orbit_size": 2,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -2
            ],
            [
              2,
              -1
            ],
            [
              3,
              -1
            ],
            [
              4,
              0
            ],
            [
              3,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              1
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              0
            ],
            [
              1,
              1
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        },
        {
          "class": 8,
          "orbit_size": 4,
          "outer": [
            [
              -2,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              -2
            ],
            [
              2,
              -1
            ],
            [
              3,
              -1
            ],
            [
              3,
              0
            ],
            [
              4,
              0
            ],
            [
              3,
              1
            ],
            [
              2,
              1
            ],
            [
              2,
              2
            ],
            [
              1,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              1
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ]
          ],
          "partition": [
            [
              1,
              -1
            ],
            [
              1,
              0
            ]
          ],
          "sources": [
            [
              0,
              0
            ],
            [
              2,
              0
            ]
          ],
          "outer_sides": 18,
          "counted_faces": 20
        }
      ]
    }
  }
}

==> anc/code/rooms_with_holes/post_search.py <==
#!/usr/bin/env python3
"""Rooms on T with two or more sources and up to four posts (Theorem 4.3).

A post is an interior B- or C-point of the room; every other B- and C-point
is a corner. With k_C posts at C-points and k_B posts at B-points
(k = k_C + k_B), Lemmas 2.4 and 2.5 give
    N = 10M + 2 + 2f + 3*delta + Q - 4k_C - 2k_B,   T = N + 2M + 2k - 2 + f.
For given bounds on N and k this bounds T, hence the number of tiles outside
the sixteen tiles at two of the sources, the distance between these sources
and the extent of the room. The search is that of room_search_shared_grid.py
with full stars allowed at B- and C-points; every room found is checked
again by verify_posts.verify.

Usage: python post_search.py KMAX NMAX     (the paper uses 1 18, 2 17, 3 16, 4 15)
"""
from collections import Counter, defaultdict
from pathlib import Path
import importlib.util
import json
import sys
import time

HERE = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location('room_search', HERE.parent / 'hole_free_census' / 'room_search_shared_grid.py')
rs = importlib.util.module_from_spec(spec)
spec.loader.exec_module(rs)
sys.path.insert(0, str(HERE))
from verify_posts import verify  # noqa: E402

kind = rs.kind


class PostGrid(rs.Grid):
    """The tiling T with interior B- and C-points allowed (posts)."""

    def __init__(self, box):
        super().__init__('tri', box)
        for vi, v in enumerate(self.vertices):
            size = 8 if kind(v) != 'C' else 4
            if kind(v) == 'A' or len(self.inc[vi]) != size:
                continue
            allowed = self.allowed[vi]
            allowed.add((1 << size) - 1)
            repairs = {}
            for mask in range(1 << size):
                if mask in allowed:
                    continue
                larger = [a ^ mask for a in allowed if a & mask == mask]
                repairs[mask] = [a for a in larger if not any(b != a and b & a == b for b in larger)]
            self.repairs[vi] = repairs


def bounds(nmax, kmax):
    """Largest number of tiles of a room with N <= nmax, k <= kmax, M >= 2."""
    best = 0
    for M in range(2, 12):
        for k in range(kmax + 1):
            for N in range(nmax + 1):
                slack = N - 10 * M - 2 + 4 * k  # >= 2f
                if slack >= 0:
                    best = max(best, N + 2 * M + 2 * k - 2 + slack // 2)
    return best


def search(grid, sources, budget, nmax, kmax):
    start = 0
    for v in sources:
        start |= grid.vm[grid.vi[v]]
    seen = set()
    found = defaultdict(set)

    def posts(S):
        touched = set(v for i in grid.selected(S) for v in grid.tv[i])
        return sorted(grid.vertices[v] for v in touched
                      if kind(grid.vertices[v]) != 'A' and grid.mask(S, v).bit_count() == len(grid.inc[v]))

    def can_connect(S, remaining):
        reach = S & -S
        for cost in range(remaining + 1):
            while True:
                adjacent = 0
                for i in grid.selected(reach):
                    adjacent |= grid.nb[i]
                enlarged = reach | (adjacent & S)
                if enlarged == reach:
                    break
                reach = enlarged
            if reach & S == S:
                return True
            if cost < remaining:
                reach |= adjacent
        return False

    def visit(S):
        if S.bit_count() > budget or S in seen:
            return
        seen.add(S)
        if len(posts(S)) > kmax or not can_connect(S, budget - S.bit_count()):
            return
        touched = set(v for i in grid.selected(S) for v in grid.tv[i])
        best = None
        bestscore = None
        for v in touched:
            mask = grid.mask(S, v)
            if mask in grid.allowed[v]:
                continue
            adds = [sum(1 << grid.inc[v][j] for j in range(len(grid.inc[v])) if a >> j & 1)
                    for a in grid.repairs[v][mask] if S.bit_count() + a.bit_count() <= budget]
            if not adds:
                return
            score = (len(adds), -min(a.bit_count() for a in adds))
            if bestscore is None or score < bestscore:
                best, bestscore = adds, score
        if best is not None:
            for a in best:
                visit(S | a)
            return
        info = grid.inspect(S)
        if info['n'] <= nmax:
            loops = grid.boundary(S)
            P = posts(S)
            sources_found = [p for p in info['M'] if kind(p) == 'A']
            if len(loops) == 1 and len(sources_found) >= 2:
                verify({'loops': loops, 'posts': P, 'sources': sources_found, 'corners': info['n'],
                        'holes': 0, 'triangles': S.bit_count()})
                found[(info['n'], len(P))].add(S)
        if S.bit_count() == budget:
            return
        frontier = 0
        for i in grid.selected(S):
            frontier |= grid.nb[i]
        frontier &= ~S
        for i in grid.selected(frontier):
            visit(S | (1 << i))

    visit(start)
    return found, posts


def main(kmax, nmax):
    t = time.time()
    budget = bounds(nmax, kmax)
    dist = budget - 16 + 2          # sup-distance of the two sources
    margin = budget - 16 + 3
    rooms = defaultdict(list)
    for a in range(1, dist // 2 + 1):
        for b in range(a + 1):
            sources = [(0, 0), (2 * a, 2 * b)]
            grid = PostGrid((-margin, 2 * a + margin + 1, -margin, 2 * b + margin + 1))
            found, posts = search(grid, sources, budget, nmax, kmax)
            group = rs.transforms(sources)
            for (n, k), sets in found.items():
                orbits = defaultdict(list)
                for S in sets:
                    orbits[rs.canonical(grid, S, group)].append(S)
                for key, v in sorted(orbits.items()):
                    S = min(v)
                    rooms[f'{n}_{k}'].append({'sources': sources, 'loops': grid.boundary(S), 'posts': posts(S),
                                              'orbit_size': len(v), 'tiles': [grid.tiles[i] for i in grid.selected(S)]})
    result = {'kmax': kmax, 'nmax': nmax, 'tile_budget': budget, 'source_distance': dist,
              'counts': {key: {'rooms': sum(r['orbit_size'] for r in v), 'types': len(v)} for key, v in sorted(rooms.items())},
              'types': rooms}
    (HERE / f'posts_k{kmax}_n{nmax}.json').write_text(json.dumps(result, indent=1) + '\n')
    print(json.dumps(result['counts']), round(time.time() - t, 1), 's')


if __name__ == '__main__':
    main(int(sys.argv[1]), int(sys.argv[2]))


==> anc/code/rooms_with_holes/posts_k1_n18.json <==
{
 "kmax": 1,
 "nmax": 18,
 "tile_budget": 22,
 "source_distance": 8,
 "counts": {
  "18_1": {
   "rooms": 14,
   "types": 5
  }
 },
 "types": {
  "18_1": [
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      1,
      0
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      1,
      0
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      1,
      0
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   }
  ]
 }
}


==> anc/code/rooms_with_holes/posts_k2_n17.json <==
{
 "kmax": 2,
 "nmax": 17,
 "tile_budget": 24,
 "source_distance": 10,
 "counts": {
  "17_2": {
   "rooms": 24,
   "types": 6
  }
 },
 "types": {
  "17_2": [
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      -1,
      0
     ],
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      -1,
      0
     ],
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      0,
      1
     ],
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      0,
      -1
     ],
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      0,
      1
     ],
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      0,
      -1
     ],
     [
      1,
      0
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   }
  ]
 }
}


==> anc/code/rooms_with_holes/posts_k3_n16.json <==
{
 "kmax": 3,
 "nmax": 16,
 "tile_budget": 27,
 "source_distance": 13,
 "counts": {
  "16_3": {
   "rooms": 9,
   "types": 4
  }
 },
 "types": {
  "16_3": [
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      -1,
      0
     ],
     [
      1,
      0
     ],
     [
      2,
      1
     ]
    ],
    "orbit_size": 4,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      -1,
      0
     ],
     [
      1,
      0
     ],
     [
      3,
      0
     ]
    ],
    "orbit_size": 1,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ],
     [
      [
       3,
       0
      ],
      [
       4,
       0
      ],
      [
       3,
       1
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      0,
      -1
     ],
     [
      1,
      0
     ],
     [
      2,
      1
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -2,
       0
      ],
      [
       -1,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       0,
       -1
      ],
      [
       -1,
       -1
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   },
   {
    "sources": [
     [
      0,
      0
     ],
     [
      2,
      0
     ]
    ],
    "loops": [
     [
      [
       -1,
       0
      ],
      [
       -2,
       0
      ],
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ],
      [
       -1,
       1
      ]
     ]
    ],
    "posts": [
     [
      0,
      1
     ],
     [
      1,
      0
     ],
     [
      2,
      1
     ]
    ],
    "orbit_size": 2,
    "tiles": [
     [
      [
       -1,
       -1
      ],
      [
       -1,
       0
      ],
      [
       -2,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       -1,
       -1
      ],
      [
       0,
       0
      ],
      [
       -1,
       0
      ]
     ],
     [
      [
       -1,
       0
      ],
      [
       0,
       0
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       0,
       1
      ],
      [
       -1,
       1
      ]
     ],
     [
      [
       -1,
       1
      ],
      [
       0,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       0,
       -2
      ],
      [
       1,
       -1
      ],
      [
       0,
       -1
      ]
     ],
     [
      [
       0,
       -1
      ],
      [
       1,
       -1
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       1,
       0
      ],
      [
       0,
       0
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       0,
       0
      ],
      [
       1,
       1
      ],
      [
       0,
       1
      ]
     ],
     [
      [
       0,
       1
      ],
      [
       1,
       1
      ],
      [
       0,
       2
      ]
     ],
     [
      [
       2,
       -2
      ],
      [
       2,
       -1
      ],
      [
       1,
       -1
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       1,
       -1
      ],
      [
       2,
       0
      ],
      [
       1,
       0
      ]
     ],
     [
      [
       1,
       0
      ],
      [
       2,
       0
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       2,
       1
      ],
      [
       1,
       1
      ]
     ],
     [
      [
       1,
       1
      ],
      [
       2,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       2,
       -1
      ],
      [
       3,
       -1
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       3,
       0
      ],
      [
       2,
       0
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       0
      ],
      [
       3,
       1
      ]
     ],
     [
      [
       2,
       0
      ],
      [
       3,
       1
      ],
      [
       2,
       1
      ]
     ],
     [
      [
       2,
       1
      ],
      [
       3,
       1
      ],
      [
       2,
       2
      ]
     ],
     [
      [
       3,
       -1
      ],
      [
       4,
       0
      ],
      [
       3,
       0
      ]
     ]
    ]
   }
  ]
 }
}


==> anc/code/rooms_with_holes/posts_k4_n15.json <==
{
 "kmax": 4,
 "nmax": 15,
 "tile_budget": 29,
 "source_distance": 15,
 "counts": {},
 "types": {}
}


==> anc/code/rooms_with_holes/verify_posts.py <==
"""Exact integer checker for rooms with posts and holes; standard library only."""
from math import gcd
import json,sys

def cross(a,b,c):return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def on(a,b,p):return cross(a,b,p)==0 and min(a[0],b[0])<=p[0]<=max(a[0],b[0]) and min(a[1],b[1])<=p[1]<=max(a[1],b[1])
def meet(a,b,c,d):
 x,y,z,w=cross(a,b,c),cross(a,b,d),cross(c,d,a),cross(c,d,b)
 return ((x>0 and y<0 or x<0 and y>0) and (z>0 and w<0 or z<0 and w>0)) or any([on(a,b,c),on(a,b,d),on(c,d,a),on(c,d,b)])
def locate(loop,p):
 wn=0
 for a,b in zip(loop,loop[1:]+loop[:1]):
  if on(a,b,p):return 0
  if a[1]<=p[1]<b[1] and cross(a,b,p)>0:wn+=1
  if b[1]<=p[1]<a[1] and cross(a,b,p)<0:wn-=1
 return 1 if wn else -1

def verify(obj):
 posts=set(map(tuple,obj.get('posts',[])))
 loops=[[tuple(p) for p in r] for r in obj['loops']]; verts=set(sum(loops,[])); edges=[]
 assert len(verts)==sum(map(len,loops)), 'Repeated vertex'
 sig={'A':0,'B':0,'C':0};flat=0
 for li,loop in enumerate(loops):
  assert len(loop)>=3
  for i,b in enumerate(loop):
   assert all(isinstance(z,int) for z in b)
   a,c=loop[i-1],loop[(i+1)%len(loop)]
   assert cross(a,b,c)!=0,('Flat corner',b)
   dx,dy=c[0]-b[0],c[1]-b[1]
   assert dx==0 or dy==0 or abs(dx)==abs(dy) and (b[0]+b[1])%2==0,('Illegal edge',b,c)
   length=gcd(abs(dx),abs(dy));assert length in (1,2)
   flat+=length-1
   for k in range(1,length):
    p=(b[0]+dx*k//length,b[1]+dy*k//length)
    assert p[0]%2==p[1]%2==0
   typ='A' if b[0]%2==b[1]%2==0 else 'B' if b[0]%2==b[1]%2==1 else 'C';sig[typ]+=1
   edges.append((li,i,b,c))
 for ei,(li,i,a,b) in enumerate(edges):
  for lj,j,c,d in edges[ei+1:]:
   if li==lj and ((i-j)%len(loops[li]) in (1,len(loops[li])-1)):continue
   assert not meet(a,b,c,d),('Boundary crossing/contact',a,b,c,d)
 for hole in loops[1:]:assert locate(loops[0],hole[0])==1
 for i,h in enumerate(loops[1:]):
  for hh in loops[1:][i+1:]:assert locate(h,hh[0])==-1 and locate(hh,h[0])==-1
 def material(p):
  out=locate(loops[0],p)
  if out<0:return -1
  for h in loops[1:]:
   hl=locate(h,p)
   if hl==1:return -1
   if hl==0:return 0
  return out
 interior=[]
 for x in range(min(p[0] for p in verts),max(p[0] for p in verts)+1):
  for y in range(min(p[1] for p in verts),max(p[1] for p in verts)+1):
   pos=material((x,y))
   if pos>=0 and (x%2 or y%2):assert (x,y) in (posts if pos==1 else verts),('Unblocked non-A closure point',x,y)
   if pos==1:interior.append((x,y))
 for p in posts:assert p in interior and (p[0]%2 or p[1]%2)
 for s in obj['sources']:assert tuple(s) in interior and s[0]%2==s[1]%2==0
 def area2(l):return abs(sum(a[0]*b[1]-b[0]*a[1] for a,b in zip(l,l[1:]+l[:1])))
 T=area2(loops[0])-sum(area2(l) for l in loops[1:])
 n=sum(map(len,loops)); h=len(loops)-1
 assert T==n+flat+2*len(interior)-2+2*h
 assert n==obj['corners'] and h==obj['holes'] and T==obj['triangles']
 return {'valid':True,'posts':sorted(posts),'corners':n,'holes':h,'triangles':T,'signature':sig,'flat_A_midpoints':flat,'interior_lattice_points':interior}
if __name__=='__main__':
 for fn in sys.argv[1:]:
  obj=json.load(open(fn));print(fn,json.dumps(verify(obj)))


==> anc/code/rooms_with_holes/wolecki22_match.py <==
#!/usr/bin/env python3
"""Match Wolecki's 22-sided room with the pinched-hole catalogue.

A. Wolecki, Illumination in rational billiards, arXiv:1905.09358v3 (2024),
Figure 1, shows a 22-sided room with a triangular hole that touches the outer
boundary at one point, and two marked points. The coordinates below were
transcribed from that figure on the integer grid of the 45-45-90 tiling,
with the lower marked point at the origin (unit = one grid step).

The script maps the transcribed room onto the normalised source pair
(0,0), (2,-2) and compares it, under the four symmetries of that pair, with
the four representatives in pinched_rooms.json.
Standard library only.
"""
from pathlib import Path
import json

HERE = Path(__file__).resolve().parent

OUTER = [(2, 4), (2, 3), (3, 3), (4, 2), (3, 2), (3, 1), (2, 0), (1, 0), (1, -1),
         (0, -1), (0, -2), (-1, -1), (-1, 0), (-2, 0), (-1, 1), (0, 1), (0, 2),
         (1, 2), (1, 3)]
HOLE = [(1, 1), (2, 1), (2, 0)]
SOURCES = [(0, 0), (2, 2)]


def cyc(poly):
    p = [tuple(v) for v in poly]
    return min(tuple(w[i:] + w[:i]) for w in (p, p[::-1]) for i in range(len(w)))


def pair_symmetries():
    """Symmetries of the tiling that map {(0,0),(2,-2)} onto itself."""
    return [lambda v: v,
            lambda v: (-v[1], -v[0]),          # reflection in x + y = 0
            lambda v: (v[1] + 2, v[0] - 2),    # reflection in x - y = 2
            lambda v: (2 - v[0], -2 - v[1])]   # half-turn about (1,-1)


def main():
    assert len(OUTER) + len(HOLE) == 22
    assert set(OUTER) & set(HOLE) == {(2, 0)}
    flip = lambda v: (v[0], -v[1])            # brings the sources to (0,0), (2,-2)
    assert sorted(map(flip, SOURCES)) == [(0, 0), (2, -2)]
    outer = [flip(v) for v in OUTER]
    hole = [flip(v) for v in HOLE]
    data = json.loads((HERE / 'pinched_rooms.json').read_text())
    matches = sorted({r['class'] for r in data['representatives'] for g in pair_symmetries()
                      if cyc([g(v) for v in outer]) == cyc(r['outer'])
                      and cyc([g(v) for v in hole]) == cyc(r['inner'])})
    assert matches == [2], matches
    print(json.dumps({'wolecki_figure1_matches_pinched_type': matches[0], 'sides': 22,
                      'outer_corners_including_contact': len(OUTER), 'hole_corners': len(HOLE)}))


if __name__ == '__main__':
    main()


==> anc/code/single_source/one_source_census.py <==
#!/usr/bin/env python3
"""Lattice rooms on T without holes and with exactly one source (Section 3.1).

For one source, Corollary 2.6 gives f <= (N-12)/2 and Lemma 2.4 gives
T = N + f, so a room with at most NMAX sides has at most
max(N + (N-12)//2) tiles. The search of room_search_shared_grid.py is
exhaustive up to that number of tiles. Every room found is checked again by
the independent checker validate_census.verify, and types are counted up to
the eight symmetries of the tiling that fix the source (Lemma 2.7).

Usage: python one_source_census.py [NMAX [OUTDIR]]   (default 17; the paper uses 20)
"""
from collections import Counter
from pathlib import Path
import importlib.util
import json
import sys

HERE = Path(__file__).resolve().parent
CENSUS = HERE.parent / 'hole_free_census'


def load(name, path):
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


rs = load('room_search', CENSUS / 'room_search_shared_grid.py')
vc = load('validate_census', CENSUS / 'validate_census.py')


def census(nmax):
    budget = max(n + (n - 12) // 2 for n in range(12, nmax + 1))
    grid = rs.Grid('tri', (-budget - 2, budget + 3, -budget - 2, budget + 3))
    found, stats = grid.search([(0, 0)], budget, nmax, 12)
    group = rs.transforms([(0, 0)])
    counts = {}
    for n in sorted(found):
        rooms = [S for S in found[n] if grid.inspect(S)['M'] == [(0, 0)]]
        for S in rooms:
            info = grid.inspect(S)
            record = {'mode': 'tri', 'n': n, 'T': S.bit_count(), 'polygon': grid.boundary(S)[0],
                      'tiles': [grid.tiles[i] for i in grid.selected(S)], 'M': info['M'], 'f': info['f'],
                      'signature': info['signature'], 'bad': info['bad'], 'sources': [(0, 0)]}
            vc.verify(record)
        orbits = {}
        for S in rooms:
            orbits.setdefault(rs.canonical(grid, S, group), []).append(S)
        counts[str(n)] = {'rooms': len(rooms), 'types': len(orbits),
                          'tiles': dict(sorted(Counter(S.bit_count() for S in rooms).items()))}
        if n <= 14:
            counts[str(n)]['representatives'] = [
                {'polygon': grid.boundary(min(v))[0], 'orbit_size': len(v)} for k, v in sorted(orbits.items())]
        print(n, {k: v for k, v in counts[str(n)].items() if k != 'representatives'}, flush=True)
    return {'nmax': nmax, 'tile_budget': budget, 'counts': counts, 'visited_states': stats.get('visited')}


if __name__ == '__main__':
    nmax = int(sys.argv[1]) if len(sys.argv) > 1 else 17
    result = census(nmax)
    outdir = Path(sys.argv[2]) if len(sys.argv) > 2 else HERE
    (outdir / f'one_source_census_N{nmax}.json').write_text(json.dumps(result, indent=2) + '\n')


==> anc/code/single_source/one_source_census_N20.json <==
{
  "nmax": 20,
  "tile_budget": 24,
  "counts": {
    "12": {
      "rooms": 2,
      "types": 1,
      "tiles": {
        "12": 2
      },
      "representatives": [
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              1
            ],
            [
              -1,
              1
            ]
          ],
          "orbit_size": 2
        }
      ]
    },
    "13": {
      "rooms": 24,
      "types": 3,
      "tiles": {
        "13": 24
      },
      "representatives": [
        {
          "polygon": [
            [
              -2,
              -1
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ],
            [
              -2,
              0
            ]
          ],
          "orbit_size": 8
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -2,
              1
            ]
          ],
          "orbit_size": 8
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              2
            ],
            [
              -1,
              1
            ]
          ],
          "orbit_size": 8
        }
      ]
    },
    "14": {
      "rooms": 20,
      "types": 4,
      "tiles": {
        "14": 20
      },
      "representatives": [
        {
          "polygon": [
            [
              -2,
              -1
            ],
            [
              -1,
              -1
            ],
            [
              -1,
              -2
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ],
            [
              -2,
              0
            ]
          ],
          "orbit_size": 4
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              2
            ],
            [
              -1,
              1
            ],
            [
              -2,
              1
            ]
          ],
          "orbit_size": 8
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -2,
              1
            ]
          ],
          "orbit_size": 4
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              2
            ],
            [
              -1,
              1
            ]
          ],
          "orbit_size": 4
        }
      ]
    },
    "15": {
      "rooms": 152,
      "types": 19,
      "tiles": {
        "15": 96,
        "16": 56
      }
    },
    "16": {
      "rooms": 530,
      "types": 67,
      "tiles": {
        "16": 338,
        "17": 192
      }
    },
    "17": {
      "rooms": 672,
      "types": 84,
      "tiles": {
        "17": 376,
        "18": 296
      }
    },
    "18": {
      "rooms": 1972,
      "types": 253,
      "tiles": {
        "18": 712,
        "19": 1072,
        "20": 188
      }
    },
    "19": {
      "rooms": 6264,
      "types": 783,
      "tiles": {
        "19": 2528,
        "20": 2856,
        "21": 880
      }
    },
    "20": {
      "rooms": 10648,
      "types": 1346,
      "tiles": {
        "20": 3652,
        "21": 4504,
        "22": 2492
      }
    }
  },
  "visited_states": 1504921
}


==> anc/code/single_source/single_source_certificates.json <==
{
  "constructions": {
    "star_30_30": {
      "polygon": [
        [
          3,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          3
        ],
        [
          -1,
          2
        ],
        [
          -3,
          3
        ],
        [
          -2,
          1
        ],
        [
          -3,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -3
        ],
        [
          1,
          -2
        ],
        [
          3,
          -3
        ],
        [
          2,
          -1
        ]
      ],
      "source": [
        0,
        0
      ],
      "coordinate_embedding": "(u,v) -> (u+v/2,sqrt(3)*v/2)",
      "N": 12,
      "tiles": [
        [
          [
            0,
            0
          ],
          [
            3,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            3
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            3
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            -1,
            2
          ],
          [
            -3,
            3
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            -3,
            3
          ],
          [
            -2,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            -2,
            1
          ],
          [
            -3,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            -3,
            0
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            -1,
            -1
          ],
          [
            0,
            -3
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            -3
          ],
          [
            1,
            -2
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            -2
          ],
          [
            3,
            -3
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            3,
            -3
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            2,
            -1
          ],
          [
            3,
            0
          ]
        ]
      ]
    },
    "pinwheel_45_45": {
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          2,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      "source": [
        0,
        0
      ],
      "coordinate_embedding": "Cartesian",
      "checks": {
        "N": 12,
        "doubled_area": 12,
        "interior_lattice_points": [
          [
            0,
            0
          ]
        ],
        "flat_lattice_points": [],
        "signature": {
          "A": 4,
          "C": 4,
          "B": 4
        }
      }
    },
    "square16": {
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          -1,
          -1
        ]
      ],
      "source": [
        0,
        0
      ],
      "coordinate_embedding": "Cartesian",
      "additional_certified_boundary_dark_points": [
        [
          -2,
          0
        ],
        [
          0,
          2
        ],
        [
          2,
          0
        ],
        [
          0,
          -2
        ]
      ],
      "checks": {
        "N": 16,
        "doubled_area": 16,
        "interior_lattice_points": [
          [
            0,
            0
          ]
        ],
        "flat_lattice_points": [],
        "signature": {
          "C": 8,
          "A": 4,
          "B": 4
        }
      }
    }
  },
  "tri_16_repair_patterns": [
    {
      "bits": [
        0,
        0,
        0,
        0
      ],
      "B_repair_incidence": [
        1,
        1,
        1,
        1
      ],
      "valid": true
    },
    {
      "bits": [
        0,
        0,
        0,
        1
      ],
      "B_repair_incidence": [
        2,
        1,
        1,
        0
      ],
      "valid": false
    },
    {
      "bits": [
        0,
        0,
        1,
        0
      ],
      "B_repair_incidence": [
        1,
        1,
        0,
        2
      ],
      "valid": false
    },
    {
      "bits": [
        0,
        0,
        1,
        1
      ],
      "B_repair_incidence": [
        2,
        1,
        0,
        1
      ],
      "valid": false
    },
    {
      "bits": [
        0,
        1,
        0,
        0
      ],
      "B_repair_incidence": [
        1,
        0,
        2,
        1
      ],
      "valid": false
    },
    {
      "bits": [
        0,
        1,
        0,
        1
      ],
      "B_repair_incidence": [
        2,
        0,
        2,
        0
      ],
      "valid": false
    },
    {
      "bits": [
        0,
        1,
        1,
        0
      ],
      "B_repair_incidence": [
        1,
        0,
        1,
        2
      ],
      "valid": false
    },
    {
      "bits": [
        0,
        1,
        1,
        1
      ],
      "B_repair_incidence": [
        2,
        0,
        1,
        1
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        0,
        0,
        0
      ],
      "B_repair_incidence": [
        0,
        2,
        1,
        1
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        0,
        0,
        1
      ],
      "B_repair_incidence": [
        1,
        2,
        1,
        0
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        0,
        1,
        0
      ],
      "B_repair_incidence": [
        0,
        2,
        0,
        2
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        0,
        1,
        1
      ],
      "B_repair_incidence": [
        1,
        2,
        0,
        1
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        1,
        0,
        0
      ],
      "B_repair_incidence": [
        0,
        1,
        2,
        1
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        1,
        0,
        1
      ],
      "B_repair_incidence": [
        1,
        1,
        2,
        0
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        1,
        1,
        0
      ],
      "B_repair_incidence": [
        0,
        1,
        1,
        2
      ],
      "valid": false
    },
    {
      "bits": [
        1,
        1,
        1,
        1
      ],
      "B_repair_incidence": [
        1,
        1,
        1,
        1
      ],
      "valid": true
    }
  ],
  "square_16_repair_patterns": [
    {
      "bits": [
        0,
        0,
        0,
        0
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          1
        ],
        [
          1,
          -1
        ]
      ]
    },
    {
      "bits": [
        0,
        0,
        0,
        1
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          -1,
          1
        ]
      ]
    },
    {
      "bits": [
        0,
        0,
        1,
        0
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          1,
          -1
        ]
      ]
    },
    {
      "bits": [
        0,
        0,
        1,
        1
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": []
    },
    {
      "bits": [
        0,
        1,
        0,
        0
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": [
        [
          1,
          -1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        0,
        1,
        0,
        1
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        0,
        1,
        1,
        0
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          -1,
          1
        ],
        [
          1,
          -1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        0,
        1,
        1,
        1
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          0
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        1,
        0,
        0,
        0
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        1,
        0,
        0,
        1
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          -1,
          1
        ],
        [
          1,
          -1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        1,
        0,
        1,
        0
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        1,
        0,
        1,
        1
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": [
        [
          1,
          -1
        ],
        [
          1,
          1
        ]
      ]
    },
    {
      "bits": [
        1,
        1,
        0,
        0
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": []
    },
    {
      "bits": [
        1,
        1,
        0,
        1
      ],
      "cells": [
        [
          -2,
          0
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          1,
          -1
        ]
      ]
    },
    {
      "bits": [
        1,
        1,
        1,
        0
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          -1
        ],
        [
          -1,
          1
        ]
      ]
    },
    {
      "bits": [
        1,
        1,
        1,
        1
      ],
      "cells": [
        [
          -2,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          0
        ],
        [
          -1,
          1
        ],
        [
          0,
          -1
        ],
        [
          0,
          0
        ],
        [
          1,
          -1
        ]
      ],
      "forbidden_vertices": [
        [
          -1,
          1
        ],
        [
          1,
          -1
        ]
      ]
    }
  ]
}


==> anc/code/single_source/verify_single_source.py <==
#!/usr/bin/env python3
"""Exact checks of the three rooms with one source (Section 3 of the paper).

Standard library only. This verifies the finite geometric certificates and all
16 local repair patterns; the arguments for all light rays are in the paper.
"""
from collections import Counter
from fractions import Fraction
from itertools import product
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
TRI = [(-2,0),(-1,0),(-1,1),(0,2),(0,1),(1,1),(2,0),(1,0),(1,-1),(0,-2),(0,-1),(-1,-1)]
SQUARE = [(-1,0),(-2,0),(-2,1),(-1,1),(-1,2),(0,2),(0,1),(1,1),(1,0),(2,0),(2,-1),(1,-1),(1,-2),(0,-2),(0,-1),(-1,-1)]
COARSE = [(3,0),(0,3),(-3,3),(-3,0),(0,-3),(3,-3)]
CENTERS = [tuple((a+b)//3 for a,b in zip(COARSE[i],COARSE[(i+1)%6])) for i in range(6)]
STAR = [p for pair in zip(COARSE,CENTERS) for p in pair]

def cross(a,b,c):
    return (b[0]-a[0])*(c[1]-a[1])-(b[1]-a[1])*(c[0]-a[0])
def on(p,a,b):
    return cross(a,b,p)==0 and min(a[0],b[0])<=p[0]<=max(a[0],b[0]) and min(a[1],b[1])<=p[1]<=max(a[1],b[1])
def intersects(a,b,c,d):
    q=[cross(a,b,c),cross(a,b,d),cross(c,d,a),cross(c,d,b)]
    return q[0]*q[1]<0 and q[2]*q[3]<0 or any((q[k]==0 and on(p,u,v)) for k,p,u,v in [(0,c,a,b),(1,d,a,b),(2,a,c,d),(3,b,c,d)])
def location(p,V):
    if any(on(p,a,b) for a,b in zip(V,V[1:]+V[:1])): return 'boundary'
    flag=False
    for a,b in zip(V,V[1:]+V[:1]):
        if (a[1]>p[1])!=(b[1]>p[1]):
            xi=Fraction(a[0]) + Fraction((b[0]-a[0])*(p[1]-a[1]),b[1]-a[1])
            if p[0]<xi: flag=not flag
    return 'interior' if flag else 'outside'
def kind(v):
    return 'A' if v[0]%2==v[1]%2==0 else 'B' if v[0]%2==v[1]%2==1 else 'C'
def check_poly(V):
    assert len(V)==len(set(V))
    for i in range(len(V)):
        assert cross(V[i-1],V[i],V[(i+1)%len(V)])!=0
        for j in range(i+1,len(V)):
            if j==i+1 or (i==0 and j==len(V)-1): continue
            assert not intersects(V[i],V[(i+1)%len(V)],V[j],V[(j+1)%len(V)])
    assert location((0,0),V)=='interior'
    return abs(sum(a[0]*b[1]-a[1]*b[0] for a,b in zip(V,V[1:]+V[:1])))
def check_parity_poly(V):
    area2=check_poly(V)
    inside=[]; flats=[]
    for x,y in product(range(-3,4), repeat=2):
        p=(x,y); loc=location(p,V)
        if loc=='interior':
            inside.append(p); assert kind(p)=='A'
        if loc=='boundary' and p not in V:
            flats.append(p); assert kind(p)=='A'
    assert inside==[(0,0)]
    for a,b in zip(V,V[1:]+V[:1]):
        dx,dy=b[0]-a[0],b[1]-a[1]
        assert dx==0 or dy==0 or abs(dx)==abs(dy) and (a[0]+a[1])%2==0
    return {'N':len(V),'doubled_area':area2,'interior_lattice_points':inside,'flat_lattice_points':flats,'signature':dict(Counter(map(kind,V)))}

def square_cells():
    base={(-1,-1),(-1,0),(0,-1),(0,0)}
    repairs=[[(1,0),(1,-1)],[(0,1),(-1,1)],[(-2,0),(-2,-1)],[(0,-2),(-1,-2)]]
    result=[]
    for bits in product((0,1),repeat=4):
        cells=base|{repairs[i][bits[i]] for i in range(4)}
        incidence=Counter((x+dx,y+dy) for x,y in cells for dx,dy in product((0,1),repeat=2))
        bad=sorted(v for v,k in incidence.items() if kind(v)!='A' and k in (2,4))
        result.append({'bits':bits,'cells':sorted(cells),'forbidden_vertices':bad})
    assert sum(not r['forbidden_vertices'] for r in result)==2
    # Each invalid 8-cell pattern has at least two distinct odd-odd flat points;
    # no unit square meets both, so one added cell cannot repair it.
    for r in result:
        if r['forbidden_vertices']:
            assert len(r['forbidden_vertices'])>=2
            assert all(kind(v)=='B' for v in r['forbidden_vertices'])
    return result

def tri_patterns():
    # Four cyclic C neighbours each send their repair to one adjacent B.
    rows=[]
    for bits in product((0,1),repeat=4):
        receives=Counter((i+b)%4 for i,b in enumerate(bits))
        valid=all(receives[i]==1 for i in range(4))
        rows.append({'bits':bits,'B_repair_incidence':[receives[i] for i in range(4)],'valid':valid})
    assert sum(r['valid'] for r in rows)==2
    return rows

def main():
    records={
      'star_30_30': {'polygon':STAR,'source':(0,0),'coordinate_embedding':'(u,v) -> (u+v/2,sqrt(3)*v/2)','N':12,'tiles':[[[0,0],STAR[i],STAR[(i+1)%12]] for i in range(12)]},
      'pinwheel_45_45': {'polygon':TRI,'source':(0,0),'coordinate_embedding':'Cartesian','checks':check_parity_poly(TRI)},
      'square16': {'polygon':SQUARE,'source':(0,0),'coordinate_embedding':'Cartesian','additional_certified_boundary_dark_points':[(-2,0),(0,2),(2,0),(0,-2)],'checks':check_parity_poly(SQUARE)}
    }
    assert check_poly(STAR)==36
    # Star tiles cover the polygon exactly by their radial fan; all determinants
    # are +3 and no radial triangles overlap. Each C has two 120-degree sectors.
    assert all(cross((0,0),STAR[i],STAR[(i+1)%12])==3 for i in range(12))
    # Square room is weakly star-shaped about its source. Every interior target
    # other than the source has a legal direct segment; zero determinants only
    # occur along four boundary arms on the coordinate axes.
    sq_area=sum(a[0]*b[1]-a[1]*b[0] for a,b in zip(SQUARE,SQUARE[1:]+SQUARE[:1]))
    assert all(cross(a,b,(0,0))*sq_area>=0 for a,b in zip(SQUARE,SQUARE[1:]+SQUARE[:1]))
    output={'constructions':records,'tri_16_repair_patterns':tri_patterns(),'square_16_repair_patterns':square_cells()}
    (HERE/'single_source_certificates.json').write_text(json.dumps(output,indent=2)+'\n')
    print('PASS: 30-30 star: 12 corners, 12 nonoverlapping radial tiles; each outer extension fills a C point.')
    print('PASS: 45-45 pinwheel: 12 corners, area 6, only interior lattice point (0,0), corner condition.')
    print('PASS: 45-45 minimum equality: 16 repair patterns, exactly 2 valid orientations, 1 D4 type.')
    print('PASS: square room: 16 corners, area 8, only interior lattice point (0,0), corner condition.')
    print('PASS: square minimum candidates: 16 repair patterns, exactly 2 valid orientations; all other patterns need at least 2 extra cells.')
    print('PASS: square room is star-shaped about (0,0); no other interior point is dark from that source.')
    print('PASS: four boundary A corners identified; their all-reflection invisibility follows from the parity theorem.')

if __name__=='__main__': main()


==> anc/code/symmetry_rooms/boundary_32_room.json <==
{
  "name": "boundary_32_room",
  "symmetry": "vertical",
  "sources": [
    [
      0,
      0
    ],
    [
      4,
      0
    ]
  ],
  "source_orbits": [
    [
      [
        0,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        4,
        0
      ]
    ]
  ],
  "triangles": [
    [
      [
        -6,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -5,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -5,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -5,
        1
      ],
      [
        -5,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -5,
        1
      ],
      [
        -4,
        1
      ]
    ],
    [
      [
        -4,
        2
      ],
      [
        -5,
        1
      ],
      [
        -4,
        1
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -3,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -3,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -3,
        -1
      ],
      [
        -3,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -3,
        1
      ],
      [
        -4,
        1
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -3,
        1
      ],
      [
        -3,
        0
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        -3,
        -1
      ],
      [
        -3,
        0
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        -3,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    [
      [
        -2,
        -2
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -2,
        -1
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        2,
        -2
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        1,
        -1
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        3,
        -1
      ],
      [
        2,
        -1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        3,
        -1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        -2
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        -1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        4,
        2
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        6,
        0
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ]
    ]
  ],
  "boundary": [
    [
      -6,
      0
    ],
    [
      -5,
      -1
    ],
    [
      -4,
      -1
    ],
    [
      -4,
      -2
    ],
    [
      -3,
      -1
    ],
    [
      -2,
      -1
    ],
    [
      -2,
      -2
    ],
    [
      -1,
      -1
    ],
    [
      1,
      -1
    ],
    [
      2,
      -2
    ],
    [
      2,
      -1
    ],
    [
      3,
      -1
    ],
    [
      4,
      -2
    ],
    [
      4,
      -1
    ],
    [
      5,
      -1
    ],
    [
      6,
      0
    ],
    [
      5,
      0
    ],
    [
      5,
      1
    ],
    [
      4,
      2
    ],
    [
      4,
      1
    ],
    [
      3,
      1
    ],
    [
      3,
      0
    ],
    [
      1,
      0
    ],
    [
      1,
      1
    ],
    [
      -1,
      1
    ],
    [
      -1,
      0
    ],
    [
      -3,
      0
    ],
    [
      -3,
      1
    ],
    [
      -4,
      1
    ],
    [
      -4,
      2
    ],
    [
      -5,
      1
    ],
    [
      -5,
      0
    ]
  ],
  "corners": 32,
  "passable_blockers": [
    [
      0,
      -1
    ],
    [
      0,
      1
    ]
  ]
}

==> anc/code/symmetry_rooms/boundary_32_room_verification.json <==
{
  "all_geometric_hypotheses_verified": true,
  "corners": 32,
  "simple": true,
  "holes": 0,
  "slits": 0,
  "sources": [
    [
      0,
      0
    ],
    [
      4,
      0
    ]
  ],
  "source_orbits": [
    [
      [
        0,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        4,
        0
      ]
    ]
  ],
  "passable_blockers": [
    {
      "point": [
        0,
        -1
      ],
      "location": "straight wall"
    },
    {
      "point": [
        0,
        1
      ],
      "location": "straight wall"
    }
  ],
  "genuine_corner_blockers": [
    [
      -5,
      -1
    ],
    [
      -5,
      0
    ],
    [
      -5,
      1
    ],
    [
      -4,
      -1
    ],
    [
      -4,
      1
    ],
    [
      -3,
      -1
    ],
    [
      -3,
      0
    ],
    [
      -3,
      1
    ],
    [
      -2,
      -1
    ],
    [
      -1,
      -1
    ],
    [
      -1,
      0
    ],
    [
      -1,
      1
    ],
    [
      1,
      -1
    ],
    [
      1,
      0
    ],
    [
      1,
      1
    ],
    [
      2,
      -1
    ],
    [
      3,
      -1
    ],
    [
      3,
      0
    ],
    [
      3,
      1
    ],
    [
      4,
      -1
    ],
    [
      4,
      1
    ],
    [
      5,
      -1
    ],
    [
      5,
      0
    ],
    [
      5,
      1
    ]
  ],
  "one_reflection_paths": [
    {
      "path": [
        [
          0,
          0
        ],
        [
          0,
          1
        ],
        [
          0,
          0
        ]
      ],
      "reflections": 1,
      "valid": true
    },
    {
      "path": [
        [
          4,
          0
        ],
        [
          0,
          -1
        ],
        [
          -4,
          0
        ]
      ],
      "reflections": 1,
      "valid": true
    }
  ],
  "straight_paths": [],
  "proof": "Blocking lemma and symmetry theorem of the paper (Lemma 2.2, Theorem 7.4)."
}

==> anc/code/symmetry_rooms/interior_42_room.json <==
{
  "name": "interior_42_room",
  "symmetry": "halfturn",
  "sources": [
    [
      0,
      0
    ],
    [
      4,
      0
    ]
  ],
  "source_orbits": [
    [
      [
        0,
        0
      ],
      [
        0,
        -2
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        -4,
        -2
      ]
    ]
  ],
  "triangles": [
    [
      [
        0,
        2
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        2,
        2
      ],
      [
        1,
        1
      ],
      [
        2,
        1
      ]
    ],
    [
      [
        4,
        2
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        1,
        1
      ],
      [
        2,
        1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        1,
        1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        3,
        1
      ],
      [
        2,
        1
      ]
    ],
    [
      [
        2,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        1
      ],
      [
        4,
        1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        6,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        -4,
        0
      ],
      [
        -5,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -2,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        1,
        0
      ]
    ],
    [
      [
        0,
        0
      ],
      [
        1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        -1
      ],
      [
        3,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        3,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        -1
      ],
      [
        5,
        0
      ]
    ],
    [
      [
        4,
        0
      ],
      [
        5,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -5,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -5,
        -1
      ],
      [
        -5,
        -2
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -3,
        -1
      ],
      [
        -4,
        -1
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -3,
        -1
      ],
      [
        -3,
        -2
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        -1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        -1,
        -1
      ],
      [
        -1,
        -2
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        1,
        -1
      ],
      [
        0,
        -1
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ]
    ],
    [
      [
        2,
        -2
      ],
      [
        1,
        -1
      ],
      [
        1,
        -2
      ]
    ],
    [
      [
        4,
        -2
      ],
      [
        5,
        -1
      ],
      [
        4,
        -1
      ]
    ],
    [
      [
        -6,
        -2
      ],
      [
        -5,
        -3
      ],
      [
        -5,
        -2
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -5,
        -3
      ],
      [
        -5,
        -2
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -5,
        -3
      ],
      [
        -4,
        -3
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -3,
        -3
      ],
      [
        -3,
        -2
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        -3,
        -3
      ],
      [
        -4,
        -3
      ]
    ],
    [
      [
        -2,
        -2
      ],
      [
        -3,
        -3
      ],
      [
        -3,
        -2
      ]
    ],
    [
      [
        -2,
        -2
      ],
      [
        -3,
        -3
      ],
      [
        -2,
        -3
      ]
    ],
    [
      [
        -2,
        -2
      ],
      [
        -1,
        -3
      ],
      [
        -1,
        -2
      ]
    ],
    [
      [
        -2,
        -2
      ],
      [
        -1,
        -3
      ],
      [
        -2,
        -3
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        -1,
        -3
      ],
      [
        -1,
        -2
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        -1,
        -3
      ],
      [
        0,
        -3
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        1,
        -3
      ],
      [
        1,
        -2
      ]
    ],
    [
      [
        0,
        -2
      ],
      [
        1,
        -3
      ],
      [
        0,
        -3
      ]
    ],
    [
      [
        -4,
        -4
      ],
      [
        -3,
        -3
      ],
      [
        -4,
        -3
      ]
    ],
    [
      [
        -2,
        -4
      ],
      [
        -1,
        -3
      ],
      [
        -2,
        -3
      ]
    ],
    [
      [
        0,
        -4
      ],
      [
        -1,
        -3
      ],
      [
        0,
        -3
      ]
    ]
  ],
  "boundary": [
    [
      0,
      2
    ],
    [
      0,
      1
    ],
    [
      -1,
      1
    ],
    [
      -1,
      0
    ],
    [
      -2,
      0
    ],
    [
      -1,
      -1
    ],
    [
      -1,
      -2
    ],
    [
      -3,
      -2
    ],
    [
      -3,
      -1
    ],
    [
      -4,
      -1
    ],
    [
      -4,
      0
    ],
    [
      -5,
      -1
    ],
    [
      -5,
      -2
    ],
    [
      -6,
      -2
    ],
    [
      -5,
      -3
    ],
    [
      -4,
      -3
    ],
    [
      -4,
      -4
    ],
    [
      -3,
      -3
    ],
    [
      -2,
      -3
    ],
    [
      -2,
      -4
    ],
    [
      -1,
      -3
    ],
    [
      0,
      -4
    ],
    [
      0,
      -3
    ],
    [
      1,
      -3
    ],
    [
      1,
      -2
    ],
    [
      2,
      -2
    ],
    [
      1,
      -1
    ],
    [
      1,
      0
    ],
    [
      3,
      0
    ],
    [
      3,
      -1
    ],
    [
      4,
      -1
    ],
    [
      4,
      -2
    ],
    [
      5,
      -1
    ],
    [
      5,
      0
    ],
    [
      6,
      0
    ],
    [
      5,
      1
    ],
    [
      4,
      1
    ],
    [
      4,
      2
    ],
    [
      3,
      1
    ],
    [
      2,
      1
    ],
    [
      2,
      2
    ],
    [
      1,
      1
    ]
  ],
  "corners": 42,
  "symmetry_center": [
    0,
    -1
  ],
  "coordinate_change": "Clockwise quarter-turn of the coordinates used in the search; distances and billiard paths are preserved.",
  "passable_blockers": [
    [
      0,
      -1
    ]
  ]
}

==> anc/code/symmetry_rooms/interior_42_room_verification.json <==
{
  "all_geometric_hypotheses_verified": true,
  "corners": 42,
  "simple": true,
  "holes": 0,
  "slits": 0,
  "sources": [
    [
      0,
      0
    ],
    [
      4,
      0
    ]
  ],
  "source_orbits": [
    [
      [
        0,
        -2
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        -4,
        -2
      ],
      [
        4,
        0
      ]
    ]
  ],
  "passable_blockers": [
    {
      "point": [
        0,
        -1
      ],
      "location": "interior"
    }
  ],
  "genuine_corner_blockers": [
    [
      -5,
      -3
    ],
    [
      -5,
      -2
    ],
    [
      -5,
      -1
    ],
    [
      -4,
      -3
    ],
    [
      -4,
      -1
    ],
    [
      -3,
      -3
    ],
    [
      -3,
      -2
    ],
    [
      -3,
      -1
    ],
    [
      -2,
      -3
    ],
    [
      -1,
      -3
    ],
    [
      -1,
      -2
    ],
    [
      -1,
      -1
    ],
    [
      -1,
      0
    ],
    [
      -1,
      1
    ],
    [
      0,
      -3
    ],
    [
      0,
      1
    ],
    [
      1,
      -3
    ],
    [
      1,
      -2
    ],
    [
      1,
      -1
    ],
    [
      1,
      0
    ],
    [
      1,
      1
    ],
    [
      2,
      1
    ],
    [
      3,
      -1
    ],
    [
      3,
      0
    ],
    [
      3,
      1
    ],
    [
      4,
      -1
    ],
    [
      4,
      1
    ],
    [
      5,
      -1
    ],
    [
      5,
      0
    ],
    [
      5,
      1
    ]
  ],
  "one_reflection_paths": [],
  "straight_paths": [
    {
      "path": [
        [
          0,
          0
        ],
        [
          0,
          -2
        ]
      ],
      "reflections": 0,
      "valid": true
    }
  ],
  "proof": "Blocking lemma and symmetry theorem of the paper (Lemma 2.2, Theorem 7.4)."
}

==> anc/code/symmetry_rooms/verify_symmetry_room.py <==
"""Exact check of the geometric hypotheses of the symmetry theorem (Theorem 7.4
of the paper) for the 42-sided room and a 32-sided room.

Standard library only. The argument for all light rays is in the paper.
"""
from fractions import Fraction as F
from pathlib import Path
import json,sys
ROOT=Path(__file__).resolve().parent
def sub(a,b):return a[0]-b[0],a[1]-b[1]
def cross(a,b):return a[0]*b[1]-a[1]*b[0]
def dot(a,b):return a[0]*b[0]+a[1]*b[1]
def on(p,a,b):return cross(sub(p,a),sub(b,a))==0 and dot(sub(p,a),sub(p,b))<=0
def intersect(a,b,c,d):
    oa=cross(sub(b,a),sub(c,a));ob=cross(sub(b,a),sub(d,a));oc=cross(sub(d,c),sub(a,c));od=cross(sub(d,c),sub(b,c))
    return oa*ob<0 and oc*od<0 or any([oa==0 and on(c,a,b),ob==0 and on(d,a,b),oc==0 and on(a,c,d),od==0 and on(b,c,d)])
def location(p,V):
    winding=0
    for a,b in zip(V,V[1:]+V[:1]):
        if on(p,a,b):return 0
        z=cross(sub(b,a),sub(p,a))
        if a[1]<=p[1]<b[1] and z>0:winding+=1
        if b[1]<=p[1]<a[1] and z<0:winding-=1
    return 1 if winding else -1
def canonical(V):
    forms=[]
    for W in [V,V[::-1]]:
        k=W.index(min(W));forms.append(tuple(W[k:]+W[:k]))
    return min(forms)
def reflect_vector(v,e):
    k=F(2*dot(v,e),dot(e,e));return k*e[0]-v[0],k*e[1]-v[1]
def check_path(points,V):
    assert len(points)==3 and location(points[0],V)==location(points[-1],V)==1
    p,f,q=points;hits=[(a,b) for a,b in zip(V,V[1:]+V[:1]) if on(f,a,b)];assert len(hits)==1 and f not in V
    for a,b in [(p,f),(q,f)]:
        assert location(tuple(F(a[k]+b[k],2) for k in [0,1]),V)==1
        for c,d in zip(V,V[1:]+V[:1]):
            if intersect(a,b,c,d):assert on(f,c,d) and not on(a,c,d)
    e=sub(hits[0][1],hits[0][0]);u=reflect_vector(sub(f,p),e);v=sub(q,f)
    assert cross(u,v)==0 and dot(u,v)>0
    return {'path':points,'reflections':1,'valid':True}
def verify(name):
    D=json.loads((ROOT/(name+'.json')).read_text());V=list(map(tuple,D['boundary']));P,Q=map(tuple,D['sources']);n=len(V)
    assert len(set(V))==n and sum(cross(a,b) for a,b in zip(V,V[1:]+V[:1]))>0
    for i,p in enumerate(V):assert cross(sub(p,V[i-1]),sub(V[(i+1)%n],p))!=0
    E=list(zip(V,V[1:]+V[:1]))
    for i,(a,b) in enumerate(E):
        for j,(c,d) in enumerate(E):
            if j<=i or j==i+1 or (i==0 and j==n-1):continue
            assert not intersect(a,b,c,d),(i,j)
    def sigma(p):
        if D['symmetry']=='vertical':return (-p[0],p[1])
        if D['symmetry'] in ('halfturn_c','halfturn'):
            c=D.get('symmetry_center',(1,0) if D['symmetry']=='halfturn_c' else (1,1))
            return (2*c[0]-p[0],2*c[1]-p[1])
        return (p[1],p[0])
    def linear(v):return sub(sigma(v),sigma((0,0)))
    assert canonical(V)==canonical(list(map(sigma,V)))
    orbitP={P,sigma(P)};orbitQ={Q,sigma(Q)};assert not orbitP&orbitQ
    for p in orbitP|orbitQ:assert location(p,V)==1 and all(v%2==0 for v in p)
    # Check every supporting-line reflection preserves Z^2 and 2Z^2.
    for a,b in E:
        e=sub(b,a);col0=reflect_vector((1,0),e);col1=reflect_vector((0,1),e);ra=reflect_vector(a,e);shift=sub(a,ra)
        assert all(x.denominator==1 for x in col0+col1+shift)
        assert all(x%2==0 for x in shift)
    points=[(x,y) for x in range(min(v[0] for v in V),max(v[0] for v in V)+1) for y in range(min(v[1] for v in V),max(v[1] for v in V)+1)]
    exception=[];corner_blockers=[]
    for p in points:
        if not (p[0]%2 or p[1]%2) or location(p,V)<0:continue
        if p in V:corner_blockers.append(p);continue
        assert sigma(p)==p
        if location(p,V)==1:
            assert all(linear(v)==(-v[0],-v[1]) for v in [(1,0),(0,1)])
        else:
            containing=[(a,b) for a,b in E if on(p,a,b)];assert len(containing)==1
            e=sub(containing[0][1],containing[0][0])
            for v in [(1,0),(0,1)]:
                rv=reflect_vector(v,e);sv=linear(v);assert rv==(-sv[0],-sv[1])
        exception.append(p)
    assert exception and sorted(exception)==sorted(map(tuple,D['passable_blockers']))
    paths=[]
    if name=='boundary_32_room':
        paths.append(check_path([P,(0,1),P],V))
        paths.append(check_path([Q,(0,-1),sigma(Q)],V))
    straight=[]
    if name=='interior_42_room':
        end=sigma(P)
        assert location(P,V)==location(end,V)==1
        assert all(not intersect(P,end,a,b) for a,b in E)
        assert location(tuple(F(P[k]+end[k],2) for k in [0,1]),V)==1
        straight.append({'path':[P,end],'reflections':0,'valid':True})
    result={'all_geometric_hypotheses_verified':True,'corners':n,'simple':True,'holes':0,'slits':0,
            'sources':[P,Q],'source_orbits':[sorted(orbitP),sorted(orbitQ)],'passable_blockers':[{'point':p,'location':'interior' if location(p,V)==1 else 'straight wall'} for p in exception],
            'genuine_corner_blockers':corner_blockers,'one_reflection_paths':paths,'straight_paths':straight,
            'proof':'Blocking lemma and symmetry theorem of the paper (Lemma 2.2, Theorem 7.4).'}
    (ROOT/(name+'_verification.json')).write_text(json.dumps(result,indent=2));print(json.dumps(result),flush=True)
    return result
if __name__=='__main__':
    for name in (sys.argv[1:] or ['interior_42_room','boundary_32_room']):verify(name)


==> anc/code/trapezoid_rings/examples.py <==
"""Builds the trapezoid rings and searches for corner returns (needs NumPy and Shapely).
The output verified_examples.json is checked exactly by verify_examples.py."""
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import json,math
import numpy as np
from shapely.geometry import Polygon,Point
import shapely
ROOT=Path(__file__).resolve().parent
METRIC=(1,3)
def sub(a,b):return tuple(a[j]-b[j] for j in (0,1))
def add(a,b):return tuple(a[j]+b[j] for j in (0,1))
def mul(s,a):return tuple(s*a[j] for j in (0,1))
def cross(a,b):return a[0]*b[1]-a[1]*b[0]
def dot(a,b):return a[0]*b[0]+3*a[1]*b[1]
def reflect(p,a,b):
    e=sub(b,a);h=add(a,mul(dot(sub(p,a),e)/dot(e,e),e))
    return sub(mul(2,h),p)
def edges(V):return list(zip(V,V[1:]+V[:1]))
def area(V):return sum(cross(a,b) for a,b in edges(V))/2
def ccw(V):return V if area(V)>0 else V[::-1]
def reflected(T,i):return tuple(reflect(p,*edges(T)[i]) for p in T)
def encode(x):
    if isinstance(x,F):return str(x)
    if isinstance(x,(list,tuple)):return [encode(v) for v in x]
    if isinstance(x,dict):return {k:encode(v) for k,v in x.items()}
    return x
def winding(p,V):
    w=0
    for a,b in edges(V):
        det=cross(sub(b,a),sub(p,a))
        if not det and min(a[0],b[0])<=p[0]<=max(a[0],b[0]) and min(a[1],b[1])<=p[1]<=max(a[1],b[1]):return None
        if a[1]<=p[1]<b[1] and det>0:w+=1
        if b[1]<=p[1]<a[1] and det<0:w-=1
    return w
def geometry(tiles):
    E={};inc=defaultdict(list)
    for i,T in enumerate(tiles):
        for a,b in edges(ccw(T)):
            k=tuple(sorted((a,b)));inc[k].append(i)
            if k in E:del E[k]
            else:E[k]=(a,b)
    nxt=dict(E.values());assert len(nxt)==len(E)
    loops=[]
    while nxt:
        p=start=next(iter(nxt));V=[]
        while True:
            V.append(p);p=nxt.pop(p)
            if p==start:break
        loops.append([p for i,p in enumerate(V) if cross(sub(p,V[i-1]),sub(V[(i+1)%len(V)],p))])
    loops.sort(key=area,reverse=True)
    assert len(loops)==2 and area(loops[0])>0 and area(loops[1])<0
    polygons=[Polygon([(float(x),float(y)) for x,y in t]) for t in tiles]
    for i,p in enumerate(polygons):
        for q in polygons[:i]:assert p.intersection(q).area<1e-10
    room=Polygon(loops[0],loops[1:]);assert room.is_valid
    assert abs(sum(p.area for p in polygons)-room.area)<1e-10
    assert Polygon(loops[0]).boundary.distance(Polygon(loops[1]).boundary)>0
    return loops,inc
def exact_path(loops,P,word):
    E=[e for V in loops for e in edges(V)];images=[P]
    for i in word:images.append(reflect(images[-1],*E[i]))
    path=[P];end=P
    for k in range(len(word)-1,-1,-1):
        a,b=E[word[k]];e=sub(b,a);d=sub(end,images[k+1]);den=cross(d,e)
        if not den:return None
        v=sub(a,images[k+1]);t=cross(v,e)/den;u=cross(v,d)/den
        if not(0<t<1 and 0<u<1):return None
        end=add(images[k+1],mul(t,d));path.append(end)
    path.append(P);path=path[::-1]
    for a,b in zip(path,path[1:]):
        d=sub(b,a)
        if not dot(d,d):return None
        for c,e in E:
            v=sub(e,c);den=cross(d,v);q=sub(c,a)
            if den:
                t=cross(q,v)/den;u=cross(q,d)/den
                if 0<t<1 and 0<=u<=1:return None
            elif cross(q,d)==0:
                s=dot(sub(c,a),d)/dot(d,d);t=dot(sub(e,a),d)/dot(d,d)
                if max(min(s,t),F(0))<min(max(s,t),F(1)):return None
        mid=mul(F(1,2),add(a,b))
        if winding(mid,loops[0])!=1 or any(winding(mid,H)!=0 for H in loops[1:]):return None
    for j,i in enumerate(word,1):
        e=sub(E[i][1],E[i][0]);v=sub(path[j],path[j-1]);u=sub(path[j+1],path[j])
        r=sub(mul(2*dot(v,e)/dot(e,e),e),v)
        assert cross(r,u)==0 and dot(r,u)>0
    return path
def find_return(loops,P,samples=6000,bounces=55,accept=lambda path:True):
    scale=np.array([1,math.sqrt(3)]);pn=np.array(P,float)*scale
    E=[e for V in loops for e in edges(V)]
    A=np.array([e[0] for e in E],float)*scale
    B=np.array([e[1] for e in E],float)*scale;D=B-A
    room=Polygon(np.array(loops[0],float)*scale,[np.array(V,float)*scale for V in loops[1:]])
    theta=(np.arange(samples)+.38196601125)*2*math.pi/samples
    directions=np.column_stack([np.cos(theta),np.sin(theta)])
    near=pn+1e-5*directions
    keep=shapely.contains_xy(room,near[:,0],near[:,1]);directions=directions[keep];samples=len(directions)
    pos=np.repeat(pn[None,:],samples,axis=0);hist=np.full((samples,bounces),-1,int);tried=set()
    for depth in range(bounces+1):
        av=A[None,:,:]-pos[:,None,:];den=directions[:,None,0]*D[None,:,1]-directions[:,None,1]*D[None,:,0]
        with np.errstate(divide='ignore',invalid='ignore'):
            ts=(av[:,:,0]*D[None,:,1]-av[:,:,1]*D[None,:,0])/den
            us=(av[:,:,0]*directions[:,None,1]-av[:,:,1]*directions[:,None,0])/den
        ts[(ts<1e-8)|(us<-1e-9)|(us>1+1e-9)|(~np.isfinite(ts))]=np.inf
        wall=np.argmin(ts,axis=1);length=ts[np.arange(samples),wall]
        if depth:
            delta=pn-pos;proj=np.sum(delta*directions,axis=1)
            distance=np.abs(delta[:,0]*directions[:,1]-delta[:,1]*directions[:,0])
            # At a corner target, a nearby sampled ray hits an adjacent wall
            # before reaching the perpendicular projection of the target.
            # Proposals may overshoot that wall; exact_path decides legality.
            distance[proj<=1e-8]=np.inf
            for i in np.argsort(distance)[:90]:
                if not np.isfinite(distance[i]):break
                word=tuple(map(int,hist[i,:depth]))
                if word in tried:continue
                tried.add(word);path=exact_path(loops,P,word)
                if path and accept(path):return {'reflections':depth,'wall_indices':word,'path':path,'winding':winding((F(0),F(2)),path[:-1]),'tested_words':len(tried)}
        if depth==bounces:break
        assert np.all(np.isfinite(length))
        pos+=length[:,None]*directions;e=D[wall]
        directions=2*np.sum(directions*e,axis=1)[:,None]/np.sum(e*e,axis=1)[:,None]*e-directions
        hist[:,depth]=wall
    return None
def trace_labels(tiles,inc,path):
    internal=[(e,ids) for e,ids in inc.items() if len(ids)==2]
    timeline=[]
    for a,b in zip(path,path[1:]):
        d=sub(b,a);cuts={F(0),F(1)}
        for (c,e),ids in internal:
            v=sub(e,c);den=cross(d,v)
            if den:
                t=cross(sub(c,a),v)/den;u=cross(sub(c,a),d)/den
                if 0<t<1 and 0<u<1:cuts.add(t)
        ts=sorted(cuts)
        for t,u in zip(ts,ts[1:]):
            mid=add(a,mul((t+u)/2,d))
            found=[i for i,T in enumerate(tiles) if winding(mid,ccw(T))==1]
            assert len(found)==1
            i=found[0]
            if not timeline or timeline[-1]!=i:timeline.append(i)
    current=tiles[timeline[0]]
    # Exchange A/B and C/D if needed so the starting corner is called A.
    assert path[0] in current[:2]
    if current[1]==path[0]:current=(current[1],current[0],current[3],current[2])
    assert current[0]==path[0]
    for i,j in zip(timeline,timeline[1:]):
        common=[e for e,ids in internal if set(ids)=={i,j}];assert len(common)==1
        current=tuple(reflect(p,*common[0]) for p in current)
        assert set(current)==set(tiles[j])
    end='ABCD'[current.index(path[-1])]
    return {'tile_itinerary':timeline,'seam_crossings':len(timeline)-1,'start_label':'A','end_label':end}
def main():
    T=tuple(tuple(map(F,p)) for p in [(-6,0),(6,0),(3,1),(-3,1)])
    left=reflected(T,3);right=reflected(T,1)
    triangles=[T,left,right];P=(F(0),F(6))
    append=reflected(T,0)
    last=reflected(append,2)
    out=[]
    for name,tiles in [('triangle_control',triangles),('pentagon_outer',triangles+[append]),('heptagon_outer',triangles+[append,last])]:
        loops,inc=geometry(tiles)
        accept=(lambda path:min(p[1] for p in path)<-1) if name=='heptagon_outer' else (lambda path:True)
        w=find_return(loops,P,accept=accept)
        assert w is not None,name
        labels=trace_labels(tiles,inc,w['path'])
        assert labels['end_label']=='B' and abs(w['winding'])%2==1
        d={'name':name,'coordinate_map':'Cartesian (x, sqrt(3)*y)','metric':METRIC,'base_ABCD':T,'tiles_ABCD':tiles,'boundary_loops':loops,
           'outer_corners':len(loops[0]),'hole_corners':len(loops[1]),'source':P,'return':w,'label_transport':labels}
        out.append(d);print(json.dumps(encode({'name':name,'outer_corners':len(loops[0]),'hole_corners':len(loops[1]),'return':w,'label_transport':labels})),flush=True)
    (ROOT/'verified_examples.json').write_text(json.dumps(encode(out),indent=2))
if __name__=='__main__':main()


==> anc/code/trapezoid_rings/independent_verification.json <==
[
  {
    "name": "triangle_control",
    "passed": true,
    "tiles": 3,
    "outer_corners": 3,
    "hole_corners": 3,
    "reflections": 5,
    "winding": -1,
    "transport": "A to B"
  },
  {
    "name": "pentagon_outer",
    "passed": true,
    "tiles": 4,
    "outer_corners": 5,
    "hole_corners": 3,
    "reflections": 5,
    "winding": 1,
    "transport": "A to B"
  },
  {
    "name": "heptagon_outer",
    "passed": true,
    "tiles": 5,
    "outer_corners": 7,
    "hole_corners": 3,
    "reflections": 19,
    "winding": 1,
    "transport": "A to B"
  }
]

==> anc/code/trapezoid_rings/verified_examples.json <==
[
  {
    "name": "triangle_control",
    "coordinate_map": "Cartesian (x, sqrt(3)*y)",
    "metric": [
      1,
      3
    ],
    "base_ABCD": [
      [
        "-6",
        "0"
      ],
      [
        "6",
        "0"
      ],
      [
        "3",
        "1"
      ],
      [
        "-3",
        "1"
      ]
    ],
    "tiles_ABCD": [
      [
        [
          "-6",
          "0"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "1"
        ],
        [
          "-3",
          "1"
        ]
      ],
      [
        [
          "-6",
          "0"
        ],
        [
          "0",
          "6"
        ],
        [
          "0",
          "4"
        ],
        [
          "-3",
          "1"
        ]
      ],
      [
        [
          "0",
          "6"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "1"
        ],
        [
          "0",
          "4"
        ]
      ]
    ],
    "boundary_loops": [
      [
        [
          "-6",
          "0"
        ],
        [
          "6",
          "0"
        ],
        [
          "0",
          "6"
        ]
      ],
      [
        [
          "3",
          "1"
        ],
        [
          "-3",
          "1"
        ],
        [
          "0",
          "4"
        ]
      ]
    ],
    "outer_corners": 3,
    "hole_corners": 3,
    "source": [
      "0",
      "6"
    ],
    "return": {
      "reflections": 5,
      "wall_indices": [
        0,
        1,
        3,
        2,
        0
      ],
      "path": [
        [
          "0",
          "6"
        ],
        [
          "90/19",
          "0"
        ],
        [
          "90/17",
          "12/17"
        ],
        [
          "0",
          "1"
        ],
        [
          "-90/17",
          "12/17"
        ],
        [
          "-90/19",
          "0"
        ],
        [
          "0",
          "6"
        ]
      ],
      "winding": -1,
      "tested_words": 8
    },
    "label_transport": {
      "tile_itinerary": [
        2,
        0,
        2,
        0,
        1,
        0,
        1
      ],
      "seam_crossings": 6,
      "start_label": "A",
      "end_label": "B"
    }
  },
  {
    "name": "pentagon_outer",
    "coordinate_map": "Cartesian (x, sqrt(3)*y)",
    "metric": [
      1,
      3
    ],
    "base_ABCD": [
      [
        "-6",
        "0"
      ],
      [
        "6",
        "0"
      ],
      [
        "3",
        "1"
      ],
      [
        "-3",
        "1"
      ]
    ],
    "tiles_ABCD": [
      [
        [
          "-6",
          "0"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "1"
        ],
        [
          "-3",
          "1"
        ]
      ],
      [
        [
          "-6",
          "0"
        ],
        [
          "0",
          "6"
        ],
        [
          "0",
          "4"
        ],
        [
          "-3",
          "1"
        ]
      ],
      [
        [
          "0",
          "6"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "1"
        ],
        [
          "0",
          "4"
        ]
      ],
      [
        [
          "-6",
          "0"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "-1"
        ],
        [
          "-3",
          "-1"
        ]
      ]
    ],
    "boundary_loops": [
      [
        [
          "0",
          "6"
        ],
        [
          "-6",
          "0"
        ],
        [
          "-3",
          "-1"
        ],
        [
          "3",
          "-1"
        ],
        [
          "6",
          "0"
        ]
      ],
      [
        [
          "3",
          "1"
        ],
        [
          "-3",
          "1"
        ],
        [
          "0",
          "4"
        ]
      ]
    ],
    "outer_corners": 5,
    "hole_corners": 3,
    "source": [
      "0",
      "6"
    ],
    "return": {
      "reflections": 5,
      "wall_indices": [
        1,
        5,
        2,
        5,
        3
      ],
      "path": [
        [
          "0",
          "6"
        ],
        [
          "-60/13",
          "-6/13"
        ],
        [
          "-8/3",
          "1"
        ],
        [
          "0",
          "-1"
        ],
        [
          "8/3",
          "1"
        ],
        [
          "60/13",
          "-6/13"
        ],
        [
          "0",
          "6"
        ]
      ],
      "winding": 1,
      "tested_words": 18
    },
    "label_transport": {
      "tile_itinerary": [
        1,
        0,
        3,
        0,
        3,
        0,
        3,
        0,
        2
      ],
      "seam_crossings": 8,
      "start_label": "A",
      "end_label": "B"
    }
  },
  {
    "name": "heptagon_outer",
    "coordinate_map": "Cartesian (x, sqrt(3)*y)",
    "metric": [
      1,
      3
    ],
    "base_ABCD": [
      [
        "-6",
        "0"
      ],
      [
        "6",
        "0"
      ],
      [
        "3",
        "1"
      ],
      [
        "-3",
        "1"
      ]
    ],
    "tiles_ABCD": [
      [
        [
          "-6",
          "0"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "1"
        ],
        [
          "-3",
          "1"
        ]
      ],
      [
        [
          "-6",
          "0"
        ],
        [
          "0",
          "6"
        ],
        [
          "0",
          "4"
        ],
        [
          "-3",
          "1"
        ]
      ],
      [
        [
          "0",
          "6"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "1"
        ],
        [
          "0",
          "4"
        ]
      ],
      [
        [
          "-6",
          "0"
        ],
        [
          "6",
          "0"
        ],
        [
          "3",
          "-1"
        ],
        [
          "-3",
          "-1"
        ]
      ],
      [
        [
          "-6",
          "-2"
        ],
        [
          "6",
          "-2"
        ],
        [
          "3",
          "-1"
        ],
        [
          "-3",
          "-1"
        ]
      ]
    ],
    "boundary_loops": [
      [
        [
          "0",
          "6"
        ],
        [
          "-6",
          "0"
        ],
        [
          "-3",
          "-1"
        ],
        [
          "-6",
          "-2"
        ],
        [
          "6",
          "-2"
        ],
        [
          "3",
          "-1"
        ],
        [
          "6",
          "0"
        ]
      ],
      [
        [
          "3",
          "1"
        ],
        [
          "-3",
          "1"
        ],
        [
          "0",
          "4"
        ]
      ]
    ],
    "outer_corners": 7,
    "hole_corners": 3,
    "source": [
      "0",
      "6"
    ],
    "return": {
      "reflections": 19,
      "wall_indices": [
        8,
        0,
        1,
        7,
        5,
        7,
        3,
        7,
        3,
        7,
        3,
        7,
        3,
        7,
        1,
        7,
        5,
        6,
        9
      ],
      "path": [
        [
          "0",
          "6"
        ],
        [
          "-4/7",
          "24/7"
        ],
        [
          "-29/7",
          "13/7"
        ],
        [
          "-135/29",
          "-13/29"
        ],
        [
          "-15/11",
          "1"
        ],
        [
          "90/29",
          "-28/29"
        ],
        [
          "8/3",
          "1"
        ],
        [
          "2",
          "-2"
        ],
        [
          "4/3",
          "1"
        ],
        [
          "2/3",
          "-2"
        ],
        [
          "0",
          "1"
        ],
        [
          "-2/3",
          "-2"
        ],
        [
          "-4/3",
          "1"
        ],
        [
          "-2",
          "-2"
        ],
        [
          "-8/3",
          "1"
        ],
        [
          "-90/29",
          "-28/29"
        ],
        [
          "15/11",
          "1"
        ],
        [
          "135/29",
          "-13/29"
        ],
        [
          "29/7",
          "13/7"
        ],
        [
          "4/7",
          "24/7"
        ],
        [
          "0",
          "6"
        ]
      ],
      "winding": 1,
      "tested_words": 253
    },
    "label_transport": {
      "tile_itinerary": [
        1,
        0,
        3,
        0,
        3,
        0,
        3,
        4,
        3,
        0,
        3,
        4,
        3,
        0,
        3,
        4,
        3,
        0,
        3,
        4,
        3,
        0,
        3,
        0,
        3,
        0,
        2
      ],
      "seam_crossings": 26,
      "start_label": "A",
      "end_label": "B"
    }
  }
]

==> anc/code/trapezoid_rings/verify_examples.py <==
"""Exact checks of the trapezoid rings and their corner returns (Section 8 of the paper).
Standard library only; independent of examples.py."""
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import json
ROOT=Path(__file__).resolve().parent
def vec(a,b):return b[0]-a[0],b[1]-a[1]
def det(a,b):return a[0]*b[1]-a[1]*b[0]
def dot(a,b):return a[0]*b[0]+3*a[1]*b[1]
def ed(V):return list(zip(V,V[1:]+V[:1]))
def orient(a,b,c):return det(vec(a,b),vec(a,c))
def on(p,a,b):return orient(a,b,p)==0 and dot(vec(a,p),vec(b,p))<=0
def intersect(a,b,c,d):
    return orient(a,b,c)*orient(a,b,d)<0 and orient(c,d,a)*orient(c,d,b)<0 or any((on(a,c,d),on(b,c,d),on(c,a,b),on(d,a,b)))
def winding(p,V):
    assert not any(on(p,a,b) for a,b in ed(V))
    return sum(1 if a[1]<=p[1]<b[1] and orient(a,b,p)>0 else -1 if b[1]<=p[1]<a[1] and orient(a,b,p)<0 else 0 for a,b in ed(V))
def area(V):return sum(det(a,b) for a,b in ed(V))/2
def mirror(p,a,b):
    e=vec(a,b);s=dot(vec(a,p),e)/dot(e,e)
    return tuple(2*(a[k]+s*e[k])-p[k] for k in (0,1))
def check(d):
    convert=lambda V:[tuple(map(F,p)) for p in V]
    tiles=[convert(T) for T in d['tiles_ABCD']];loops=[convert(V) for V in d['boundary_loops']]
    P=tuple(map(F,d['source']));path=convert(d['return']['path']);E=[e for V in loops for e in ed(V)]
    for V in loops:
        assert len(V)==len(set(V))
        for i,(a,b) in enumerate(ed(V)):
            assert orient(V[i-1],a,b)!=0
            for j,(c,e) in enumerate(ed(V)):
                if i<j and j-i not in (1,len(V)-1):assert not intersect(a,b,c,e)
    assert area(loops[0])>0 and area(loops[1])<0
    assert all(winding(p,loops[0])==1 for p in loops[1])
    assert not any(intersect(a,b,c,e) for a,b in ed(loops[0]) for c,e in ed(loops[1]))
    inc=defaultdict(list)
    for i,T in enumerate(tiles):
        assert [dot(vec(a,b),vec(a,b)) for a,b in ed(T)]==[144,12,36,12]
        for j,p in enumerate(T):
            u=vec(p,T[j-1]);v=vec(p,T[(j+1)%4]);q=dot(u,v)
            assert 4*q*q==3*dot(u,u)*dot(v,v)
            assert (q>0)==(j<2)
        for a,b in ed(T):inc[tuple(sorted((a,b)))].append(i)
        for U in tiles[:i]:
            # Separating-axis test with exact signs, allowing boundary contact.
            assert any((all(orient(a,b,p)>=0 for p in T) and all(orient(a,b,p)<=0 for p in U)) or (all(orient(a,b,p)<=0 for p in T) and all(orient(a,b,p)>=0 for p in U)) for a,b in ed(T)+ed(U))
    assert sum(abs(area(T)) for T in tiles)==sum(area(V) for V in loops)
    adj=defaultdict(set)
    for e,ids in inc.items():
        assert len(ids)<=2
        if len(ids)==2:
            i,j=ids;adj[i].add(j);adj[j].add(i)
            assert {mirror(p,*e) for p in tiles[i]}==set(tiles[j])
    seen={0};todo=[0]
    for i in todo:
        for j in adj[i]-seen:seen.add(j);todo.append(j)
    assert len(seen)==len(tiles)
    assert path[0]==path[-1]==P and P in loops[0]
    assert len(path)==d['return']['reflections']+2
    for j,i in enumerate(d['return']['wall_indices'],1):
        a,b=E[i];q=path[j];e=vec(a,b)
        assert on(q,a,b) and q not in (a,b)
        u=vec(path[j-1],q);v=vec(q,path[j+1]);norm=dot(e,e)
        r=tuple(2*dot(u,e)*e[k]-norm*u[k] for k in (0,1))
        assert det(r,v)==0 and dot(r,v)>0
    for a,b in zip(path,path[1:]):
        v=vec(a,b);assert dot(v,v)>0
        mid=tuple((a[k]+b[k])/2 for k in (0,1))
        assert winding(mid,loops[0])==1 and winding(mid,loops[1])==0
        for c,e in E:
            f=vec(c,e);w=vec(a,c);den=det(v,f)
            if den:
                t=det(w,f)/den;u=det(w,v)/den
                assert not(0<t<1 and 0<=u<=1)
            elif det(w,v)==0:
                t=dot(vec(a,c),v)/dot(v,v);u=dot(vec(a,e),v)/dot(v,v)
                assert max(min(t,u),F(0))>=min(max(t,u),F(1))
    assert winding((F(0),F(2)),path[:-1])==d['return']['winding']
    # Compute the tile itinerary from all internal-edge intersection events.
    route=[]
    for a,b in zip(path,path[1:]):
        v=vec(a,b);params={F(0),F(1)}
        for (c,e),ids in inc.items():
            if len(ids)!=2:continue
            f=vec(c,e);den=det(v,f)
            if not den:continue
            t=det(vec(a,c),f)/den;u=det(vec(a,c),v)/den
            if 0<t<1 and 0<u<1:params.add(t)
        ts=sorted(params)
        for t,u in zip(ts,ts[1:]):
            mid=tuple(a[k]+(t+u)/2*v[k] for k in (0,1))
            found=[i for i,T in enumerate(tiles) if abs(winding(mid,T))==1]
            assert len(found)==1
            if not route or route[-1]!=found[0]:route.append(found[0])
    assert route==d['label_transport']['tile_itinerary']
    labels=tiles[route[0]].copy()
    if labels[1]==P:labels=[labels[i] for i in (1,0,3,2)]
    assert labels[0]==P
    for i,j in zip(route,route[1:]):
        e=next(e for e,ids in inc.items() if set(ids)=={i,j})
        labels=[mirror(p,*e) for p in labels]
        assert set(labels)==set(tiles[j])
    assert labels[1]==P
    return {'name':d['name'],'passed':True,'tiles':len(tiles),'outer_corners':len(loops[0]),'hole_corners':len(loops[1]),
            'reflections':d['return']['reflections'],'winding':d['return']['winding'],'transport':'A to B'}
if __name__=='__main__':
    out=[check(d) for d in json.loads((ROOT/'verified_examples.json').read_text())]
    (ROOT/'independent_verification.json').write_text(json.dumps(out,indent=2));print(json.dumps(out,indent=2))


==> anc/data/hole_free_catalogue.json <==
{
  "coordinate_system": "Integer square grid; triangles use alternating diagonals. Sources are even-even.",
  "equivalence": "Lattice isometries fixing the unordered source pair; independently confirmed equal to Euclidean congruence counts on this catalogue.",
  "stable_id_rule": "Within each n: increasing canonical source displacement, then lexicographic sorted transformed tile tuples.",
  "rooms": [
    {
      "id": "T24-001",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-002",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-003",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-004",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-005",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-006",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-007",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-008",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-009",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-010",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-011",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T24-012",
      "mode": "tri",
      "corners": 24,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-001",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-002",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-003",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-004",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-005",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-006",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-007",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-008",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-009",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-010",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-011",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-012",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-013",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-014",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-015",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-016",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-017",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-018",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-019",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-020",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-021",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-022",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-023",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-024",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-025",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-026",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-027",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-028",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-029",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-030",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-031",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-032",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-033",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-034",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-035",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-036",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-037",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-038",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-039",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-040",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-041",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-042",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-043",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-044",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-045",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-046",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-047",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-048",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-049",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-050",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-051",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-052",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-053",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-054",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-055",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-056",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-057",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-058",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-059",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-060",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-061",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-062",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-063",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-064",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          2,
          -1
        ],
        [
          2,
          -2
        ],
        [
          3,
          -2
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -2
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            2,
            -2
          ],
          [
            3,
            -1
          ],
          [
            2,
            -1
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-065",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-066",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-067",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-068",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-069",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-070",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-071",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-072",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-073",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-074",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-075",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-076",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-077",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-078",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-079",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-080",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-081",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -1,
          0
        ],
        [
          -2,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-082",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-083",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-084",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-085",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-086",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-087",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "T25-088",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 28,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 8,
        "C": 10
      }
    },
    {
      "id": "T25-089",
      "mode": "tri",
      "corners": 25,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          0,
          -1
        ],
        [
          0,
          -2
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -2
          ],
          [
            1,
            -1
          ],
          [
            0,
            -1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 27,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [],
      "orbit_size": 2,
      "corner_signature": {
        "A": 8,
        "B": 8,
        "C": 9
      }
    },
    {
      "id": "S34-001",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -3
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -3
          ],
          [
            -1,
            -3
          ],
          [
            -1,
            -2
          ],
          [
            -2,
            -2
          ]
        ],
        [
          [
            -2,
            -2
          ],
          [
            -1,
            -2
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            -1
          ]
        ],
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ],
          [
            -2,
            1
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            6,
            1
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          -2,
          -2
        ],
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-002",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -3
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -3
          ],
          [
            -1,
            -3
          ],
          [
            -1,
            -2
          ],
          [
            -2,
            -2
          ]
        ],
        [
          [
            -2,
            -2
          ],
          [
            -1,
            -2
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            -1
          ]
        ],
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ],
          [
            -2,
            1
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          -2,
          -2
        ],
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-003",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -3
        ],
        [
          0,
          -3
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -2
          ],
          [
            -1,
            -2
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            -1
          ]
        ],
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ],
          [
            -2,
            1
          ]
        ],
        [
          [
            -1,
            -3
          ],
          [
            0,
            -3
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -2
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            6,
            1
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          0,
          -2
        ],
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-004",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -3
        ],
        [
          0,
          -3
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          -1
        ],
        [
          4,
          -1
        ],
        [
          4,
          -2
        ],
        [
          5,
          -2
        ],
        [
          5,
          -1
        ],
        [
          6,
          -1
        ],
        [
          6,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          2
        ],
        [
          3,
          2
        ],
        [
          3,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -2
          ],
          [
            -1,
            -2
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            -1
          ]
        ],
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ],
          [
            -2,
            1
          ]
        ],
        [
          [
            -1,
            -3
          ],
          [
            0,
            -3
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -2
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            4,
            -2
          ],
          [
            5,
            -2
          ],
          [
            5,
            -1
          ],
          [
            4,
            -1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            5,
            -1
          ],
          [
            6,
            -1
          ],
          [
            6,
            0
          ],
          [
            5,
            0
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          0,
          -2
        ],
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-005",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          0,
          3
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            2
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            0,
            3
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            6,
            1
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          0,
          2
        ],
        [
          2,
          0
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-006",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          -2
        ],
        [
          2,
          -2
        ],
        [
          2,
          -1
        ],
        [
          3,
          -1
        ],
        [
          3,
          -2
        ],
        [
          4,
          -2
        ],
        [
          4,
          -1
        ],
        [
          5,
          -1
        ],
        [
          5,
          0
        ],
        [
          6,
          0
        ],
        [
          6,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          1,
          0
        ],
        [
          1,
          1
        ],
        [
          2,
          1
        ],
        [
          2,
          3
        ],
        [
          1,
          3
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            -2
          ],
          [
            2,
            -2
          ],
          [
            2,
            -1
          ],
          [
            1,
            -1
          ]
        ],
        [
          [
            1,
            -1
          ],
          [
            2,
            -1
          ],
          [
            2,
            0
          ],
          [
            1,
            0
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            2,
            2
          ],
          [
            2,
            3
          ],
          [
            1,
            3
          ]
        ],
        [
          [
            2,
            -1
          ],
          [
            3,
            -1
          ],
          [
            3,
            0
          ],
          [
            2,
            0
          ]
        ],
        [
          [
            3,
            -2
          ],
          [
            4,
            -2
          ],
          [
            4,
            -1
          ],
          [
            3,
            -1
          ]
        ],
        [
          [
            3,
            -1
          ],
          [
            4,
            -1
          ],
          [
            4,
            0
          ],
          [
            3,
            0
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            -1
          ],
          [
            5,
            -1
          ],
          [
            5,
            0
          ],
          [
            4,
            0
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            5,
            0
          ],
          [
            6,
            0
          ],
          [
            6,
            1
          ],
          [
            5,
            1
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          0
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ],
        [
          2,
          2
        ]
      ],
      "orbit_size": 4,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-007",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          -3
        ],
        [
          -1,
          -3
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -3
          ],
          [
            -1,
            -3
          ],
          [
            -1,
            -2
          ],
          [
            -2,
            -2
          ]
        ],
        [
          [
            -2,
            -2
          ],
          [
            -1,
            -2
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            -1
          ]
        ],
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ],
          [
            -2,
            1
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            5,
            4
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            6,
            3
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          -2,
          -2
        ],
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-008",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          -2
        ],
        [
          -1,
          -2
        ],
        [
          -1,
          -3
        ],
        [
          0,
          -3
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          1
        ],
        [
          -2,
          1
        ],
        [
          -2,
          0
        ],
        [
          -1,
          0
        ],
        [
          -1,
          -1
        ],
        [
          -2,
          -1
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -2
          ],
          [
            -1,
            -2
          ],
          [
            -1,
            -1
          ],
          [
            -2,
            -1
          ]
        ],
        [
          [
            -2,
            0
          ],
          [
            -1,
            0
          ],
          [
            -1,
            1
          ],
          [
            -2,
            1
          ]
        ],
        [
          [
            -1,
            -3
          ],
          [
            0,
            -3
          ],
          [
            0,
            -2
          ],
          [
            -1,
            -2
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            5,
            4
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            6,
            3
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          0,
          -2
        ],
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-009",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          -1,
          2
        ],
        [
          -1,
          3
        ],
        [
          -2,
          3
        ],
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -2,
            1
          ],
          [
            -1,
            1
          ],
          [
            -1,
            2
          ],
          [
            -2,
            2
          ]
        ],
        [
          [
            -2,
            2
          ],
          [
            -1,
            2
          ],
          [
            -1,
            3
          ],
          [
            -2,
            3
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            5,
            4
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            6,
            3
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          -2,
          2
        ],
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-010",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          1
        ],
        [
          3,
          0
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          5,
          1
        ],
        [
          5,
          2
        ],
        [
          6,
          2
        ],
        [
          6,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          1,
          2
        ],
        [
          1,
          1
        ],
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          -1,
          3
        ],
        [
          -1,
          2
        ],
        [
          -2,
          2
        ],
        [
          -2,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -2,
            1
          ],
          [
            -1,
            1
          ],
          [
            -1,
            2
          ],
          [
            -2,
            2
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            -1,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            -1,
            2
          ]
        ],
        [
          [
            -1,
            2
          ],
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            -1,
            3
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            1
          ],
          [
            2,
            1
          ],
          [
            2,
            2
          ],
          [
            1,
            2
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            3,
            0
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            3,
            1
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            5,
            4
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            5,
            2
          ],
          [
            6,
            2
          ],
          [
            6,
            3
          ],
          [
            5,
            3
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          0,
          2
        ],
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-011",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          3,
          2
        ],
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          4
        ],
        [
          3,
          3
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          3
        ],
        [
          0,
          3
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            2
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            0,
            3
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            2,
            2
          ],
          [
            2,
            3
          ],
          [
            1,
            3
          ]
        ],
        [
          [
            1,
            3
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            2
          ],
          [
            3,
            2
          ],
          [
            3,
            3
          ],
          [
            2,
            3
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ],
          [
            3,
            4
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          0,
          2
        ],
        [
          2,
          2
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-012",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          4
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          2,
          5
        ],
        [
          2,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            3
          ],
          [
            3,
            3
          ],
          [
            3,
            4
          ],
          [
            2,
            4
          ]
        ],
        [
          [
            2,
            4
          ],
          [
            3,
            4
          ],
          [
            3,
            5
          ],
          [
            2,
            5
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ],
          [
            3,
            4
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ],
        [
          2,
          4
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-013",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          6,
          1
        ],
        [
          6,
          2
        ],
        [
          5,
          2
        ],
        [
          5,
          3
        ],
        [
          4,
          3
        ],
        [
          4,
          5
        ],
        [
          3,
          5
        ],
        [
          3,
          4
        ],
        [
          2,
          4
        ],
        [
          2,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          0,
          2
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            2,
            1
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            2,
            2
          ]
        ],
        [
          [
            2,
            3
          ],
          [
            3,
            3
          ],
          [
            3,
            4
          ],
          [
            2,
            4
          ]
        ],
        [
          [
            3,
            1
          ],
          [
            4,
            1
          ],
          [
            4,
            2
          ],
          [
            3,
            2
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ],
          [
            3,
            4
          ]
        ],
        [
          [
            3,
            4
          ],
          [
            4,
            4
          ],
          [
            4,
            5
          ],
          [
            3,
            5
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            4,
            1
          ]
        ],
        [
          [
            4,
            1
          ],
          [
            5,
            1
          ],
          [
            5,
            2
          ],
          [
            4,
            2
          ]
        ],
        [
          [
            4,
            2
          ],
          [
            5,
            2
          ],
          [
            5,
            3
          ],
          [
            4,
            3
          ]
        ],
        [
          [
            5,
            1
          ],
          [
            6,
            1
          ],
          [
            6,
            2
          ],
          [
            5,
            2
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          2
        ]
      ],
      "flat_A_points": [
        [
          2,
          0
        ],
        [
          4,
          4
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    },
    {
      "id": "S34-014",
      "mode": "square",
      "corners": 34,
      "sources": [
        [
          0,
          0
        ],
        [
          4,
          4
        ]
      ],
      "polygon": [
        [
          -2,
          -1
        ],
        [
          -1,
          -1
        ],
        [
          -1,
          -2
        ],
        [
          0,
          -2
        ],
        [
          0,
          -1
        ],
        [
          1,
          -1
        ],
        [
          1,
          0
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          1,
          1
        ],
        [
          1,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          2
        ],
        [
          4,
          2
        ],
        [
          4,
          3
        ],
        [
          5,
          3
        ],
        [
          5,
          4
        ],
        [
          6,
          4
        ],
        [
          6,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          6
        ],
        [
          4,
          6
        ],
        [
          4,
          5
        ],
        [
          3,
          5
        ],
        [
          3,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          3
        ],
        [
          0,
          3
        ],
        [
          0,
          1
        ],
        [
          -1,
          1
        ],
        [
          -1,
          0
        ],
        [
          -2,
          0
        ]
      ],
      "tiles": [
        [
          [
            -2,
            -1
          ],
          [
            -1,
            -1
          ],
          [
            -1,
            0
          ],
          [
            -2,
            0
          ]
        ],
        [
          [
            -1,
            -2
          ],
          [
            0,
            -2
          ],
          [
            0,
            -1
          ],
          [
            -1,
            -1
          ]
        ],
        [
          [
            -1,
            -1
          ],
          [
            0,
            -1
          ],
          [
            0,
            0
          ],
          [
            -1,
            0
          ]
        ],
        [
          [
            -1,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            1
          ],
          [
            -1,
            1
          ]
        ],
        [
          [
            0,
            -1
          ],
          [
            1,
            -1
          ],
          [
            1,
            0
          ],
          [
            0,
            0
          ]
        ],
        [
          [
            0,
            0
          ],
          [
            1,
            0
          ],
          [
            1,
            1
          ],
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            1,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            2
          ]
        ],
        [
          [
            0,
            2
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            0,
            3
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            1,
            1
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            2,
            2
          ],
          [
            2,
            3
          ],
          [
            1,
            3
          ]
        ],
        [
          [
            1,
            3
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            3
          ],
          [
            3,
            3
          ],
          [
            3,
            4
          ],
          [
            2,
            4
          ]
        ],
        [
          [
            3,
            2
          ],
          [
            4,
            2
          ],
          [
            4,
            3
          ],
          [
            3,
            3
          ]
        ],
        [
          [
            3,
            3
          ],
          [
            4,
            3
          ],
          [
            4,
            4
          ],
          [
            3,
            4
          ]
        ],
        [
          [
            3,
            4
          ],
          [
            4,
            4
          ],
          [
            4,
            5
          ],
          [
            3,
            5
          ]
        ],
        [
          [
            4,
            3
          ],
          [
            5,
            3
          ],
          [
            5,
            4
          ],
          [
            4,
            4
          ]
        ],
        [
          [
            4,
            4
          ],
          [
            5,
            4
          ],
          [
            5,
            5
          ],
          [
            4,
            5
          ]
        ],
        [
          [
            4,
            5
          ],
          [
            5,
            5
          ],
          [
            5,
            6
          ],
          [
            4,
            6
          ]
        ],
        [
          [
            5,
            4
          ],
          [
            6,
            4
          ],
          [
            6,
            5
          ],
          [
            5,
            5
          ]
        ]
      ],
      "T": 19,
      "interior_A_points": [
        [
          0,
          0
        ],
        [
          4,
          4
        ]
      ],
      "flat_A_points": [
        [
          0,
          2
        ],
        [
          2,
          4
        ]
      ],
      "orbit_size": 2,
      "corner_signature": {
        "A": 7,
        "B": 9,
        "C": 18
      }
    }
  ]
}

==> anc/requirements.txt <==
# The default `python run_checks.py` needs only Python's standard library
# and a separate Node.js installation. None of the packages below is needed
# for the default checks.
# Install these only to redraw the figures or to run the optional programs.
matplotlib>=3.7
numpy>=1.24
scipy>=1.11
ortools>=9.9
# Only for the optional trapezoid search in code/trapezoid_rings/examples.py:
shapely>=2.0


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Offline checks of the computations in "Unilluminable rooms: minimal
examples, classifications and exceptions".

Default: check the saved results of the longer searches and run all other
checks. Use --full-census to repeat the longer searches first (Sections 3.1
and 5, Theorems 4.3, 4.8 and 6.5); this takes about fifteen minutes. No network
access, package installation or shell commands are used.
"""
from __future__ import annotations
import argparse
from datetime import datetime, timezone
import hashlib
import importlib.util
import json
import os
from pathlib import Path
import platform
import shutil
import subprocess
import sys
import time
import traceback

sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parent
CODE = ROOT / 'code'
VALIDATION = ROOT / 'validation'

def read(path):
    return json.loads(path.read_text(encoding='utf-8'))

def census_contract():
    d=read(CODE/'hole_free_census/exact_validation.json')
    rows={r['dataset']:r for r in d['datasets']}
    assert rows['tri_two_T28_n25']['rooms_verified']==356
    assert rows['square_two_T22_n34']['rooms_verified']==40
    tri=rows['tri_two_T28_n25']['groups'];sq=rows['square_two_T22_n34']['groups']
    assert [(r['corners'],r['rooms'],r['types']) for r in tri]==[(24,48,12),(25,260,65),(25,48,24)]
    assert [(r['rooms'],r['types']) for r in sq]==[(24,6),(14,7),(2,1)]
    assert all(r['completed'] for r in d['searches'])
    assert [r['displacements_completed'] for r in d['searches']]==[77,35]
    assert d['independent_square_search']['exact_shapes_match_pair_search']
    assert d['catalogue_id_validation']['exact_coordinate_match']
    return {'types':{'triangular24':12,'triangular25':89,'square34':14},'rooms_checked':396,'source_displacements':[77,35]}

def post_contract():
    d=read(CODE/'rooms_with_holes/post_rooms.json')['catalogues']
    assert [(d[k]['raw_rooms'],d[k]['types']) for k in ['18','19','20_partition']]==[(14,5),(84,21),(28,8)]
    assert d['18']['candidate_triangle_sets']==64 and d['19']['candidate_triangle_sets']==576
    assert all(r['verification']['valid'] for k in ['18','19'] for r in d[k]['representatives'])
    return {'post18':{'candidates':64,'rooms':14,'types':5},'post19':{'candidates':576,'rooms':84,'types':21},'partition20':{'rooms':28,'types':8,'sides':'18 outer sides plus the two sides of the partition'}}

def pinched_contract():
    d=read(CODE/'rooms_with_holes/pinched_rooms.json')
    assert (d['candidate_sets'],d['raw_rooms'],d['types'])==(256,14,4)
    corner_counts=[];hole_counts=[]
    def cross(a,b,c):return (b[0]-a[0])*(c[1]-b[1])-(b[1]-a[1])*(c[0]-b[0])
    def unit(a,b):
        dx,dy=b[0]-a[0],b[1]-a[1];g=max(abs(dx),abs(dy));return (dx//g,dy//g)
    for r in d['representatives']:
        assert r['valid'] and r['counted_faces']==22 and r['triangles']==24
        assert len(r['outer'])+len(r['inner'])==22
        turning=sum(cross(loop[i-1],p,loop[(i+1)%len(loop)])!=0 for loop in [r['outer'],r['inner']] for i,p in enumerate(loop))
        # Maximal straight segments of the whole boundary: a side of the hole that is
        # collinear with a side of the outer polygon at the pinch point q joins it.
        q=tuple(r['pinch']);at_q=[]
        for loop in [r['outer'],r['inner']]:
            pts=[tuple(p) for p in loop];i=pts.index(q)
            at_q.append([unit(q,pts[i-1]),unit(q,pts[(i+1)%len(pts)])])
        joined=sum(1 for u in at_q[0] for v in at_q[1] if u==(-v[0],-v[1]))
        corner_counts.append(turning-joined)
        hole_counts.append(len(r['inner']))
    assert sorted(corner_counts)==[21,22,22,22] and sorted(hole_counts)==[3,3,3,4]
    return {'candidates':256,'rooms':14,'types':4,'sides':[22]*4,'maximal_straight_segments':corner_counts,'hole_corners':hole_counts}

def snake_contract():
    d=read(CODE/'assemblies/snake_certificates.json')
    assert len(d)==39 and all(r['passed'] and r['corners']==12*r['sources'] for r in d)
    return {'snakes_checked':39,'families':['straight: 2 to 21 sources','bent: 3 to 21 sources']}

def assembly_contract():
    d=read(CODE/'assemblies/assembly_certificates.json')
    for name,c,h in [('degree3_tree',3,0),('closed_snake',4,1)]:
        r=d[name];assert r['passed'] and r['module_attachment_pattern_verified']
        assert (r['n_sources'],r['connectors'],r['holes'],r['corners'])==(4,c,h,48)
    return {'branching_tree':{'sources':4,'connectors':3,'holes':0,'sides':48},'closed_snake':{'sources':4,'connectors':4,'holes':1,'sides':48}}

def minimum27_contract():
    d=read(CODE/'minimum27/minimum_verification.json')
    assert d['cases']==13 and d['all_below27_infeasible']
    assert all(r['found'] is None and not r['truncated'] for r in d['results'])
    assert d['positive_control']['found']['corners']==27 and not d['positive_control']['truncated']
    return {'cases_infeasible_below_27':13,'branch_nodes':d['total_nodes'],'example_with_27_sides_found':True}

def symmetry_contract():
    p=CODE/'symmetry_rooms'
    a=read(p/'interior_42_room_verification.json');b=read(p/'boundary_32_room_verification.json')
    assert a['all_geometric_hypotheses_verified'] and a['corners']==42 and len(a['straight_paths'])==1
    assert b['all_geometric_hypotheses_verified'] and b['corners']==32 and len(b['one_reflection_paths'])==2
    assert sorted(map(len,a['source_orbits']))==[2,2]
    return {'room42':True,'room32':True,'visible_paths_checked':3}

ONE_SOURCE_TYPES={12:1,13:3,14:4,15:19,16:67,17:84,18:253,19:783,20:1346}

def one_source_contract(nmax):
    def check():
        for n in (nmax,20):
            d=read(VALIDATION/f'one_source_census_N{n}.json' if n==nmax else CODE/f'single_source/one_source_census_N{n}.json')['counts']
            assert {int(k):v['types'] for k,v in d.items()}=={k:v for k,v in ONE_SOURCE_TYPES.items() if k<=n}
        return {'types_by_sides':ONE_SOURCE_TYPES}
    return check

def posts_contract():
    expected={(1,18):{'18_1':(14,5)},(2,17):{'17_2':(24,6)},(3,16):{'16_3':(9,4)},(4,15):{}}
    budgets={(1,18):22,(2,17):24,(3,16):27,(4,15):29}
    for (k,n),want in expected.items():
        d=read(CODE/f'rooms_with_holes/posts_k{k}_n{n}.json')
        # Search parameters of the proof of Theorem 4.3: tile budget T and source distance T-14.
        assert (d['kmax'],d['nmax'],d['tile_budget'],d['source_distance'])==(k,n,budgets[(k,n)],budgets[(k,n)]-14), (k,n)
        assert {key:(v['rooms'],v['types']) for key,v in d['counts'].items()}==want, (k,n)
        assert {key:len(v) for key,v in d['types'].items()}=={key:t for key,(r,t) in want.items()}, (k,n)
    return {'least_sides':{'one_post':18,'two_posts':17,'three_posts':16},'rooms_with_at_most_15_sides_and_at_most_4_posts':0,'types':{'two_posts_17':6,'three_posts_16':4}}

def hole_contract():
    sys.path.insert(0,str(CODE/'rooms_with_holes'))
    from verify_posts import verify
    d=read(CODE/'rooms_with_holes/hole_rooms.json')
    assert (d['tile_budget'],d['max_sides'])==(33,26)
    # One record per source position (0,0),(2a,2b) with 0<=b<=a<=6; only (2,2) gives rooms.
    found={tuple(map(tuple,p['sources'])):p['rooms'] for p in d['positions']}
    expected=[((0,0),(2*a,2*b)) for a in range(1,7) for b in range(a+1)]
    assert len(d['positions'])==27 and sorted(found)==sorted(expected)
    assert all(v=={} for k,v in found.items() if k!=((0,0),(2,2))) and found[((0,0),(2,2))]=={'26':42}
    assert list(d['counts'])==['26'] and d['counts']['26']=={'rooms':42,'types':12,'orbit_sizes':{'4':9,'2':3}}
    reps=d['types']['26']
    assert len(reps)==12 and sum(r['orbit_size'] for r in reps)==42
    assert sorted(r['orbit_size'] for r in reps)==[2]*3+[4]*9
    for r in reps:
        loops=[[tuple(p) for p in lp] for lp in r['loops']]
        verify({'loops':loops,'posts':[],'sources':r['sources'],'corners':26,'holes':1,'triangles':len(r['tiles'])})
        assert sorted(map(tuple,r['sources']))==[(0,0),(2,2)]
    return {'least_sides':26,'rooms':42,'types':12}

def three_contract():
    d=read(CODE/'hole_free_census/three_sources_summary.json')
    assert (d['configurations'],d['tile_budget'],d['max_sides'],d['rooms_found'])==(281,40,35,0)
    # The stored records must be exactly the 281 source positions of the proof of Theorem 6.5.
    spec=importlib.util.spec_from_file_location('three_sources',CODE/'hole_free_census/three_sources.py')
    mod=importlib.util.module_from_spec(spec);spec.loader.exec_module(mod)
    expected=mod.configurations(8)
    stored=[mod.canonical([tuple(p) for p in r['sources']]) for r in d['per_configuration']]
    assert len(expected)==281 and len(stored)==281 and sorted(stored)==sorted(expected)
    assert all(r['rooms']==0 and r['visited']>=1 for r in d['per_configuration'])
    assert min(d['positive_controls_36_sides'].values())>0
    return {'positions_searched':281,'rooms_with_at_most_35_sides':0,'least_sides':36}

def k27_contract():
    d=read(CODE/'minimum27/rooms27_types.json')
    assert (d['rooms'],d['types'])==(50,15)
    return {'rooms_with_27_sides':50,'types':15}

def nonagon_check():
    p=CODE/'nonagon'
    spec=importlib.util.spec_from_file_location('nonagon_geometry',p/'geometry.py')
    mod=importlib.util.module_from_spec(spec);spec.loader.exec_module(mod)
    d=read(p/'nonagon.json');v=list(map(tuple,d['vertices']))
    cert=mod.verify(v)
    assert cert['corners']==9 and cert['interior_A']==[]
    assert set(map(tuple,cert['boundary_A']))=={(0,0),(0,6),(6,0)}
    loops=mod.boundary([[tuple(q) for q in t] for t in d['faces']])
    def cyc(V):return min(tuple(V[i:]+V[:i]) for V in [V,V[::-1]] for i in range(len(V)))
    assert len(loops)==1 and cyc(loops[0])==cyc(v)
    out={'passed':True,'corners':9,'interior_A_points':0,'boundary_A_points':cert['boundary_A'],'tile_count':len(d['faces'])}
    (VALIDATION/'nonagon_check.json').write_text(json.dumps(out,indent=2)+'\n',encoding='utf-8')
    return out

def trapezoid_contract():
    d=read(CODE/'trapezoid_rings/independent_verification.json')
    assert len(d)==3 and all(r['passed'] and r['transport']=='A to B' for r in d)
    assert [r['reflections'] for r in d]==[5,5,19]
    return {'examples':3,'reflections':[5,5,19],'transport':'A to B'}

def main():
    if not __debug__:
        raise SystemExit('Run without -O/-OO or PYTHONOPTIMIZE: the checks use assertions.')
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--full-census',action='store_true',help='Repeat the longer searches before checking them.')
    ap.add_argument('--node',default=os.environ.get('NODE_BINARY'),help='Node.js executable; defaults to node/nodejs on PATH.')
    args=ap.parse_args()
    VALIDATION.mkdir(exist_ok=True);logs=VALIDATION/'logs';logs.mkdir(exist_ok=True)
    node=args.node or shutil.which('node') or shutil.which('nodejs')
    env=os.environ.copy();env.pop('PYTHONOPTIMIZE',None);env['PYTHONDONTWRITEBYTECODE']='1';env['MPLBACKEND']='Agg';env['PYTHONUTF8']='1'
    steps=[]
    def py(name,script,arguments=(),check=None,timeout=600):
        steps.append((name,[sys.executable,'-B',str(CODE/script),*arguments],check,timeout))
    py('one_source_rooms','single_source/verify_single_source.py')
    if args.full_census:
        py('one_source_census_to_20_sides','single_source/one_source_census.py',('20',),timeout=3600)
    py('one_source_census_to_16_sides','single_source/one_source_census.py',('16',str(VALIDATION)),check=one_source_contract(16))
    if args.full_census:
        py('census_search_triangular','hole_free_census/room_search_shared_grid.py',('--mode','tri','--amax','11','--budget','28','--nmax','25'),timeout=3600)
        py('census_search_square','hole_free_census/room_search.py',('--mode','square','--amax','7','--budget','22','--nmax','34'),timeout=3600)
        py('census_search_square_second_program','hole_free_census/enumerate_orthogonal.py',('21','600'),timeout=900)
    py('hole_free_census','hole_free_census/validate_census.py',check=census_contract)
    py('post_and_partition_rooms','rooms_with_holes/enumerate_posts.py',check=post_contract)
    py('pinched_rooms','rooms_with_holes/enumerate_pinched.py',check=pinched_contract)
    if args.full_census:
        for k,n in ((1,18),(3,16),(4,15)):
            py(f'posts_{k}_sides_{n}','rooms_with_holes/post_search.py',(str(k),str(n)),timeout=3600)
        py('one_hole_search','rooms_with_holes/hole_search.py',timeout=3600)
        py('three_sources_search','hole_free_census/three_sources.py',timeout=3600)
    py('two_posts','rooms_with_holes/post_search.py',('2','17'),check=posts_contract)
    steps.append(('one_hole',None,hole_contract,600))
    steps.append(('three_sources',None,three_contract,600))
    py('wolecki_room','rooms_with_holes/wolecki22_match.py')
    py('consistency_checks','consistency_checks.py')
    py('snakes','assemblies/verify_snakes.py',check=snake_contract)
    py('tree_and_closed_snake','assemblies/verify_assemblies.py',('--no-plots',),check=assembly_contract)
    py('room27','minimum27/example27/verify_example.py')
    steps.append(('minimum27_finite_cases',[node or 'NODE_JS_NOT_FOUND',str(CODE/'minimum27/verify_minimum.js')],minimum27_contract,600))
    steps.append(('rooms27_enumeration',[node or 'NODE_JS_NOT_FOUND',str(CODE/'minimum27/enumerate27.js'),'9','27','3'],None,600))
    py('rooms27_types','minimum27/check_27gons.py',check=k27_contract)
    py('symmetry_rooms','symmetry_rooms/verify_symmetry_room.py',('interior_42_room','boundary_32_room'),check=symmetry_contract)
    steps.append(('nonagon',None,nonagon_check,600))
    py('trapezoid_rings','trapezoid_rings/verify_examples.py',check=trapezoid_contract)
    result={'checked_at_utc':datetime.now(timezone.utc).isoformat(timespec='seconds'),'python_version':platform.python_version(),'full_census':args.full_census,'checks':[]}
    begin=time.monotonic()
    for name,cmd,contract,limit in steps:
        print(f'Checking {name} ...',flush=True)
        started=time.monotonic();row={'name':name,'status':'failed'};out=''
        if cmd:row['command']=[Path(x).name if i==0 else str(x).replace(str(ROOT)+os.sep,'').replace(os.sep,'/') for i,x in enumerate(cmd)]
        try:
            if cmd:
                proc=subprocess.run(cmd,cwd=ROOT,env=env,text=True,encoding='utf-8',stdout=subprocess.PIPE,stderr=subprocess.STDOUT,timeout=limit,check=False)
                out=proc.stdout;row['returncode']=proc.returncode
                if proc.returncode:raise RuntimeError(f'Checker exited with status {proc.returncode}.')
            if contract:row['details']=contract()
            row['status']='passed'
        except Exception as exc:
            row['error']=str(exc);out+='\n'+traceback.format_exc()
        row['seconds']=round(time.monotonic()-started,3)
        log=logs/(name+'.log');log.write_text(out,encoding='utf-8');row['log']=log.relative_to(ROOT).as_posix()
        result['checks'].append(row)
        print(f"  {row['status'].upper()} ({row['seconds']:.2f} s)",flush=True)
    result['seconds']=round(time.monotonic()-begin,3)
    result['passed']=sum(r['status']=='passed' for r in result['checks'])
    result['failed']=len(result['checks'])-result['passed']
    result['all_passed']=result['failed']==0
    source_paths=[ROOT/'run_checks.py']+sorted(CODE.rglob('*.py'))+sorted(CODE.rglob('*.js'))
    result['source_sha256']={p.relative_to(ROOT).as_posix():hashlib.sha256(p.read_bytes()).hexdigest() for p in source_paths}
    (VALIDATION/'checks.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    text=['Unilluminable rooms: offline checks',f"Result: {result['passed']} passed, {result['failed']} failed",f"Census searches repeated: {args.full_census}",'']
    for r in result['checks']:
        text.append(f"{r['status'].upper()}: {r['name']} ({r['seconds']:.2f} s)")
        if 'details' in r:text.append(json.dumps(r['details'],ensure_ascii=False,sort_keys=True))
        if 'error' in r:text.append(r['error'])
    text+=['','The programs check finite certificates and carry out the finite searches.','The general lemmas and the reductions to finite cases are proved in the paper.']
    (VALIDATION/'checks.txt').write_text('\n'.join(text)+'\n',encoding='utf-8')
    print(f"Finished: {result['passed']} passed, {result['failed']} failed. See validation/checks.txt.",flush=True)
    return 0 if result['all_passed'] else 1

if __name__=='__main__':raise SystemExit(main())


==> anc/validation/checks.json <==
{
  "checked_at_utc": "2026-10-31T19:34:37+00:00",
  "python_version": "3.13.17",
  "full_census": false,
  "checks": [
    {
      "name": "one_source_rooms",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/single_source/verify_single_source.py"
      ],
      "returncode": 0,
      "seconds": 0.03,
      "log": "validation/logs/one_source_rooms.log"
    },
    {
      "name": "one_source_census_to_16_sides",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/single_source/one_source_census.py",
        "16",
        "validation"
      ],
      "returncode": 0,
      "details": {
        "types_by_sides": {
          "12": 1,
          "13": 3,
          "14": 4,
          "15": 19,
          "16": 67,
          "17": 84,
          "18": 253,
          "19": 783,
          "20": 1346
        }
      },
      "seconds": 2.336,
      "log": "validation/logs/one_source_census_to_16_sides.log"
    },
    {
      "name": "hole_free_census",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/hole_free_census/validate_census.py"
      ],
      "returncode": 0,
      "details": {
        "types": {
          "triangular24": 12,
          "triangular25": 89,
          "square34": 14
        },
        "rooms_checked": 396,
        "source_displacements": [
          77,
          35
        ]
      },
      "seconds": 1.326,
      "log": "validation/logs/hole_free_census.log"
    },
    {
      "name": "post_and_partition_rooms",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/rooms_with_holes/enumerate_posts.py"
      ],
      "returncode": 0,
      "details": {
        "post18": {
          "candidates": 64,
          "rooms": 14,
          "types": 5
        },
        "post19": {
          "candidates": 576,
          "rooms": 84,
          "types": 21
        },
        "partition20": {
          "rooms": 28,
          "types": 8,
          "sides": "18 outer sides plus the two sides of the partition"
        }
      },
      "seconds": 0.128,
      "log": "validation/logs/post_and_partition_rooms.log"
    },
    {
      "name": "pinched_rooms",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/rooms_with_holes/enumerate_pinched.py"
      ],
      "returncode": 0,
      "details": {
        "candidates": 256,
        "rooms": 14,
        "types": 4,
        "sides": [
          22,
          22,
          22,
          22
        ],
        "maximal_straight_segments": [
          22,
          22,
          22,
          21
        ],
        "hole_corners": [
          3,
          3,
          3,
          4
        ]
      },
      "seconds": 0.058,
      "log": "validation/logs/pinched_rooms.log"
    },
    {
      "name": "two_posts",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/rooms_with_holes/post_search.py",
        "2",
        "17"
      ],
      "returncode": 0,
      "details": {
        "least_sides": {
          "one_post": 18,
          "two_posts": 17,
          "three_posts": 16
        },
        "rooms_with_at_most_15_sides_and_at_most_4_posts": 0,
        "types": {
          "two_posts_17": 6,
          "three_posts_16": 4
        }
      },
      "seconds": 12.919,
      "log": "validation/logs/two_posts.log"
    },
    {
      "name": "one_hole",
      "status": "passed",
      "details": {
        "least_sides": 26,
        "rooms": 42,
        "types": 12
      },
      "seconds": 0.011,
      "log": "validation/logs/one_hole.log"
    },
    {
      "name": "three_sources",
      "status": "passed",
      "details": {
        "positions_searched": 281,
        "rooms_with_at_most_35_sides": 0,
        "least_sides": 36
      },
      "seconds": 0.18,
      "log": "validation/logs/three_sources.log"
    },
    {
      "name": "wolecki_room",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/rooms_with_holes/wolecki22_match.py"
      ],
      "returncode": 0,
      "seconds": 0.028,
      "log": "validation/logs/wolecki_room.log"
    },
    {
      "name": "consistency_checks",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/consistency_checks.py"
      ],
      "returncode": 0,
      "seconds": 0.821,
      "log": "validation/logs/consistency_checks.log"
    },
    {
      "name": "snakes",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/assemblies/verify_snakes.py"
      ],
      "returncode": 0,
      "details": {
        "snakes_checked": 39,
        "families": [
          "straight: 2 to 21 sources",
          "bent: 3 to 21 sources"
        ]
      },
      "seconds": 0.775,
      "log": "validation/logs/snakes.log"
    },
    {
      "name": "tree_and_closed_snake",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/assemblies/verify_assemblies.py",
        "--no-plots"
      ],
      "returncode": 0,
      "details": {
        "branching_tree": {
          "sources": 4,
          "connectors": 3,
          "holes": 0,
          "sides": 48
        },
        "closed_snake": {
          "sources": 4,
          "connectors": 4,
          "holes": 1,
          "sides": 48
        }
      },
      "seconds": 0.042,
      "log": "validation/logs/tree_and_closed_snake.log"
    },
    {
      "name": "room27",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/minimum27/example27/verify_example.py"
      ],
      "returncode": 0,
      "seconds": 0.043,
      "log": "validation/logs/room27.log"
    },
    {
      "name": "minimum27_finite_cases",
      "status": "passed",
      "command": [
        "node",
        "code/minimum27/verify_minimum.js"
      ],
      "returncode": 0,
      "details": {
        "cases_infeasible_below_27": 13,
        "branch_nodes": 1527,
        "example_with_27_sides_found": true
      },
      "seconds": 0.676,
      "log": "validation/logs/minimum27_finite_cases.log"
    },
    {
      "name": "rooms27_enumeration",
      "status": "passed",
      "command": [
        "node",
        "code/minimum27/enumerate27.js",
        "9",
        "27",
        "3"
      ],
      "returncode": 0,
      "seconds": 1.635,
      "log": "validation/logs/rooms27_enumeration.log"
    },
    {
      "name": "rooms27_types",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/minimum27/check_27gons.py"
      ],
      "returncode": 0,
      "details": {
        "rooms_with_27_sides": 50,
        "types": 15
      },
      "seconds": 0.272,
      "log": "validation/logs/rooms27_types.log"
    },
    {
      "name": "symmetry_rooms",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/symmetry_rooms/verify_symmetry_room.py",
        "interior_42_room",
        "boundary_32_room"
      ],
      "returncode": 0,
      "details": {
        "room42": true,
        "room32": true,
        "visible_paths_checked": 3
      },
      "seconds": 0.038,
      "log": "validation/logs/symmetry_rooms.log"
    },
    {
      "name": "nonagon",
      "status": "passed",
      "details": {
        "passed": true,
        "corners": 9,
        "interior_A_points": 0,
        "boundary_A_points": [
          [
            0,
            0
          ],
          [
            0,
            6
          ],
          [
            6,
            0
          ]
        ],
        "tile_count": 9
      },
      "seconds": 0.008,
      "log": "validation/logs/nonagon.log"
    },
    {
      "name": "trapezoid_rings",
      "status": "passed",
      "command": [
        "python3",
        "-B",
        "code/trapezoid_rings/verify_examples.py"
      ],
      "returncode": 0,
      "details": {
        "examples": 3,
        "reflections": [
          5,
          5,
          19
        ],
        "transport": "A to B"
      },
      "seconds": 0.054,
      "log": "validation/logs/trapezoid_rings.log"
    }
  ],
  "seconds": 21.392,
  "passed": 19,
  "failed": 0,
  "all_passed": true,
  "source_sha256": {
    "run_checks.py": "22748673e2e145e58893556910dff2af2a67c056c6714ae97327ea6c0c62509d",
    "code/assemblies/bent_snakes.py": "5bd164346d7873f6edbd0224c754027fdbc43a0215eda8b7ac6887a1f57f459f",
    "code/assemblies/build_assemblies.py": "504161d7fdc6ffd7be7f5bc0b66bd443f45c9e75e1fbc17d22a236d5d8b3f621",
    "code/assemblies/verify_assemblies.py": "54281ca58329a9c8ce1a63bca18154ee2b7b982e19657d99e99dc23fef9be444",
    "code/assemblies/verify_snakes.py": "c81f8e106aea6fb1f2211c99085c43429783144794a53a543c34f8b57428837c",
    "code/consistency_checks.py": "14a5550ffdfd93e9d3eb9427e88c9902fd06536896182170a4e9c5f7bc4eb267",
    "code/figures/make_paper_figures.py": "6c0efb003797f61954cb33725a9f57af2833be84a6ef1a5445ce1c2d69247668",
    "code/hole_free_census/enumerate_orthogonal.py": "ce672bcc90b3f2a6d05e7b97828fbe572f23fae6421347f8e1e239da8b07c343",
    "code/hole_free_census/room_search.py": "cc255bb41b7c76e755872054099506d28f0da9ae94e460c231918f44f252f779",
    "code/hole_free_census/room_search_shared_grid.py": "ab5be0e8112d7a77ff660098b833c629ccc638d2b70ab6406f93f0f48643aecd",
    "code/hole_free_census/three_sources.py": "165e72ca099fc1ecc6859741573fb3a7a8d6bdb45940b22dd561cbfe3224d396",
    "code/hole_free_census/validate_census.py": "78dd95e66632bf5ecaa6d5c2db3c57097ddcfb1b7657aa3cfc5284d56c91d795",
    "code/minimum27/check_27gons.py": "f91ce575ffe3be07301512050b515d9b61b1ef67081a137d513dbbe46a12246f",
    "code/minimum27/example27/verify_example.py": "aaa07314b1dfd14aceef7105510dec036a5261031656653823765cc7c086b8df",
    "code/minimum27/independent_cp_check.py": "7b00541b10ab6e3555b2822d91d00dfcafd9626f605e082d8143bdc9a3e91ec2",
    "code/nonagon/geometry.py": "b0694cf92ece9dc8f42aacdaf9625a74a3d1d65ec0c1b11be8995c07bc8108aa",
    "code/rooms_with_holes/enumerate_pinched.py": "dbfeb5f6a54eba5159c2e8b48c1a502c0f4ec87a20276585e05e941d2d2d31ec",
    "code/rooms_with_holes/enumerate_posts.py": "1b35842c2a074094e04cfa553dc4f9be705ce8ddad438664b9989dfc93ca9a4a",
    "code/rooms_with_holes/hole_search.py": "88ef7915e50e3286555620966f6fe5b25cef0d0be568abb7bf19ef06ac2b0d9c",
    "code/rooms_with_holes/post_search.py": "8dee819945598fe5a730d5e99b6a0d35f6a235add99b860a644e814410673396",
    "code/rooms_with_holes/verify_posts.py": "e6f5b624d9d6d77d16b109cb0964d2879dcd07307dfc7b8c563ea443bd8891bd",
    "code/rooms_with_holes/wolecki22_match.py": "e59ac1a312135d4be3413672c07d3b8bdb954e31dfd04f5132550de70699116d",
    "code/single_source/one_source_census.py": "24c16ac58e3a207da8694583a1a5380f27b50360465a870e1293e84ae81ebbcd",
    "code/single_source/verify_single_source.py": "320989ae06abe673ee98ba286645a996cac8d4dc90b4ba056da70b944d44c50e",
    "code/symmetry_rooms/verify_symmetry_room.py": "8eaff34adae4ea8b00cb86d0e7f62109e62e003c1ab2b5bc7a33a5aec0adf3bc",
    "code/trapezoid_rings/examples.py": "bb637c0bb17ea4703b41ccd0b88724d520283c712cae1dc8017043458efe7308",
    "code/trapezoid_rings/verify_examples.py": "251f6f40cfb59f2564f4c0e6bd49c49156effc9b55595ef730f17feb60a70b58",
    "code/minimum27/enumerate27.js": "d9fa9e3653c5017a1ea091a2461dc0ed37d36158286779fa1b3e98851ca37148",
    "code/minimum27/verify_minimum.js": "5a0912f978d59af7580119e619e5590458a2665d4b983b3d38bbe574e9437b16"
  }
}


==> anc/validation/checks.txt <==
Unilluminable rooms: offline checks
Result: 19 passed, 0 failed
Census searches repeated: False

PASSED: one_source_rooms (0.03 s)
PASSED: one_source_census_to_16_sides (2.34 s)
{"types_by_sides": {"12": 1, "13": 3, "14": 4, "15": 19, "16": 67, "17": 84, "18": 253, "19": 783, "20": 1346}}
PASSED: hole_free_census (1.33 s)
{"rooms_checked": 396, "source_displacements": [77, 35], "types": {"square34": 14, "triangular24": 12, "triangular25": 89}}
PASSED: post_and_partition_rooms (0.13 s)
{"partition20": {"rooms": 28, "sides": "18 outer sides plus the two sides of the partition", "types": 8}, "post18": {"candidates": 64, "rooms": 14, "types": 5}, "post19": {"candidates": 576, "rooms": 84, "types": 21}}
PASSED: pinched_rooms (0.06 s)
{"candidates": 256, "hole_corners": [3, 3, 3, 4], "maximal_straight_segments": [22, 22, 22, 21], "rooms": 14, "sides": [22, 22, 22, 22], "types": 4}
PASSED: two_posts (12.92 s)
{"least_sides": {"one_post": 18, "three_posts": 16, "two_posts": 17}, "rooms_with_at_most_15_sides_and_at_most_4_posts": 0, "types": {"three_posts_16": 4, "two_posts_17": 6}}
PASSED: one_hole (0.01 s)
{"least_sides": 26, "rooms": 42, "types": 12}
PASSED: three_sources (0.18 s)
{"least_sides": 36, "positions_searched": 281, "rooms_with_at_most_35_sides": 0}
PASSED: wolecki_room (0.03 s)
PASSED: consistency_checks (0.82 s)
PASSED: snakes (0.78 s)
{"families": ["straight: 2 to 21 sources", "bent: 3 to 21 sources"], "snakes_checked": 39}
PASSED: tree_and_closed_snake (0.04 s)
{"branching_tree": {"connectors": 3, "holes": 0, "sides": 48, "sources": 4}, "closed_snake": {"connectors": 4, "holes": 1, "sides": 48, "sources": 4}}
PASSED: room27 (0.04 s)
PASSED: minimum27_finite_cases (0.68 s)
{"branch_nodes": 1527, "cases_infeasible_below_27": 13, "example_with_27_sides_found": true}
PASSED: rooms27_enumeration (1.64 s)
PASSED: rooms27_types (0.27 s)
{"rooms_with_27_sides": 50, "types": 15}
PASSED: symmetry_rooms (0.04 s)
{"room32": true, "room42": true, "visible_paths_checked": 3}
PASSED: nonagon (0.01 s)
{"boundary_A_points": [[0, 0], [0, 6], [6, 0]], "corners": 9, "interior_A_points": 0, "passed": true, "tile_count": 9}
PASSED: trapezoid_rings (0.05 s)
{"examples": 3, "reflections": [5, 5, 19], "transport": "A to B"}

The programs check finite certificates and carry out the finite searches.
The general lemmas and the reductions to finite cases are proved in the paper.


==> anc/validation/consistency_checks.json <==
{
  "passed": true,
  "invalid_summaries_rejected": 10,
  "negative_controls": [
    "tri_two_T28_n25:duplicated_pair",
    "tri_two_T28_n25:wrong_budget",
    "tri_two_T28_n25:restricted_lower_count",
    "tri_two_T28_n25:incomplete",
    "tri_two_T28_n25:wrong_saved_room_count",
    "square_two_T22_n34:duplicated_pair",
    "square_two_T22_n34:wrong_budget",
    "square_two_T22_n34:restricted_lower_count",
    "square_two_T22_n34:incomplete",
    "square_two_T22_n34:wrong_saved_room_count"
  ],
  "letter_1996_figure3b_pinched_type": 2,
  "letter_1996_figure3b_contact_point": [
    0,
    -2
  ],
  "letter_1996_figure3a_partition_type": 5,
  "thomson_2001_square_hole_pinched_type": 4,
  "thomson_2001_triangular_hole_pinched_type": 2,
  "published_hole_free_rooms": {
    "castro_1997_24gon": "T24-003",
    "tokarsky_1996_figure2_24gon": "T24-008",
    "thomson_2001_24gon": "T24-012",
    "tokarsky_1995_figure9_rectilinear": "S34-001"
  },
  "tokarsky_post_room_18_sides_type": 3,
  "one_source_rooms": {
    "12_sides": {
      "rooms": 2,
      "types": 1
    },
    "13_sides": {
      "rooms": 24,
      "types": 3,
      "containing_pinwheel": 0
    }
  }
}


==> anc/validation/logs/consistency_checks.log <==
{
  "passed": true,
  "invalid_summaries_rejected": 10,
  "negative_controls": [
    "tri_two_T28_n25:duplicated_pair",
    "tri_two_T28_n25:wrong_budget",
    "tri_two_T28_n25:restricted_lower_count",
    "tri_two_T28_n25:incomplete",
    "tri_two_T28_n25:wrong_saved_room_count",
    "square_two_T22_n34:duplicated_pair",
    "square_two_T22_n34:wrong_budget",
    "square_two_T22_n34:restricted_lower_count",
    "square_two_T22_n34:incomplete",
    "square_two_T22_n34:wrong_saved_room_count"
  ],
  "letter_1996_figure3b_pinched_type": 2,
  "letter_1996_figure3b_contact_point": [
    0,
    -2
  ],
  "letter_1996_figure3a_partition_type": 5,
  "thomson_2001_square_hole_pinched_type": 4,
  "thomson_2001_triangular_hole_pinched_type": 2,
  "published_hole_free_rooms": {
    "castro_1997_24gon": "T24-003",
    "tokarsky_1996_figure2_24gon": "T24-008",
    "thomson_2001_24gon": "T24-012",
    "tokarsky_1995_figure9_rectilinear": "S34-001"
  },
  "tokarsky_post_room_18_sides_type": 3,
  "one_source_rooms": {
    "12_sides": {
      "rooms": 2,
      "types": 1
    },
    "13_sides": {
      "rooms": 24,
      "types": 3,
      "containing_pinwheel": 0
    }
  }
}


==> anc/validation/logs/hole_free_census.log <==
{
  "description": "Exact integer checks of the completed census: geometry, tiles, symmetry orbits, search summaries and catalogue identifiers.",
  "datasets": [
    {
      "dataset": "tri_two_T28_n25",
      "rooms_verified": 356,
      "exact_geometry_passed": true,
      "groups": [
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              0
            ]
          ],
          "corners": 24,
          "rooms": 48,
          "types": 12,
          "euclidean_congruence_types": 12,
          "group_order": 4,
          "orbit_sizes": {
            "4": 12
          },
          "T_M_f": {
            "(27, 2, 1)": 48
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              0
            ]
          ],
          "corners": 25,
          "rooms": 260,
          "types": 65,
          "euclidean_congruence_types": 65,
          "group_order": 4,
          "orbit_sizes": {
            "4": 65
          },
          "T_M_f": {
            "(28, 2, 1)": 260
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              2
            ]
          ],
          "corners": 25,
          "rooms": 48,
          "types": 24,
          "euclidean_congruence_types": 24,
          "group_order": 2,
          "orbit_sizes": {
            "2": 24
          },
          "T_M_f": {
            "(27, 2, 0)": 24,
            "(28, 2, 1)": 24
          }
        }
      ]
    },
    {
      "dataset": "square_two_T22_n34",
      "rooms_verified": 40,
      "exact_geometry_passed": true,
      "groups": [
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              0
            ]
          ],
          "corners": 34,
          "rooms": 24,
          "types": 6,
          "euclidean_congruence_types": 6,
          "group_order": 4,
          "orbit_sizes": {
            "4": 6
          },
          "T_M_f": {
            "(19, 2, 2)": 24
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              2
            ]
          ],
          "corners": 34,
          "rooms": 14,
          "types": 7,
          "euclidean_congruence_types": 7,
          "group_order": 2,
          "orbit_sizes": {
            "2": 7
          },
          "T_M_f": {
            "(19, 2, 2)": 14
          }
        },
        {
          "sources": [
            [
              0,
              0
            ],
            [
              4,
              4
            ]
          ],
          "corners": 34,
          "rooms": 2,
          "types": 1,
          "euclidean_congruence_types": 1,
          "group_order": 4,
          "orbit_sizes": {
            "2": 1
          },
          "T_M_f": {
            "(19, 2, 2)": 2
          }
        }
      ]
    }
  ],
  "searches": [
    {
      "dataset": "tri_two_T28_n25",
      "displacements_completed": 77,
      "seconds": 3.837432384490967,
      "completed": true
    },
    {
      "dataset": "square_two_T22_n34",
      "displacements_completed": 35,
      "seconds": 13.409796237945557,
      "completed": true
    }
  ],
  "independent_square_search": {
    "cell_budget": 21,
    "complete": true,
    "processed_states": 2747,
    "stable_states": 2747,
    "closure_states": 80891,
    "seconds": 2.4886465072631836,
    "best_corners": 34,
    "optimal_shape_count": 14,
    "exact_shapes_match_pair_search": true
  },
  "catalogue_id_validation": {
    "verified_ids": 115,
    "counts": {
      "T24": 12,
      "T25": 89,
      "S34": 14
    },
    "exact_coordinate_match": true
  },
  "source_sha256": {
    "room_search.py": "cc255bb41b7c76e755872054099506d28f0da9ae94e460c231918f44f252f779",
    "room_search_shared_grid.py": "ab5be0e8112d7a77ff660098b833c629ccc638d2b70ab6406f93f0f48643aecd",
    "enumerate_orthogonal.py": "ce672bcc90b3f2a6d05e7b97828fbe572f23fae6421347f8e1e239da8b07c343",
    "validate_census.py": "78dd95e66632bf5ecaa6d5c2db3c57097ddcfb1b7657aa3cfc5284d56c91d795"
  }
}


==> anc/validation/logs/minimum27_finite_cases.log <==
{"pair":[1,1],"case":0,"reflex_C":13,"nodes":143,"status":"INFEASIBLE"}
{"pair":[1,1],"case":1,"reflex_C":14,"nodes":103,"status":"INFEASIBLE"}
{"pair":[1,1],"case":2,"reflex_C":14,"nodes":103,"status":"INFEASIBLE"}
{"pair":[1,1],"case":3,"reflex_C":14,"nodes":31,"status":"INFEASIBLE"}
{"pair":[1,1],"case":4,"reflex_C":14,"nodes":31,"status":"INFEASIBLE"}
{"pair":[1,1],"case":5,"reflex_C":14,"nodes":41,"status":"INFEASIBLE"}
{"pair":[1,1],"case":6,"reflex_C":14,"nodes":119,"status":"INFEASIBLE"}
{"pair":[1,1],"case":7,"reflex_C":14,"nodes":119,"status":"INFEASIBLE"}
{"pair":[1,1],"case":8,"reflex_C":14,"nodes":119,"status":"INFEASIBLE"}
{"pair":[1,1],"case":9,"reflex_C":14,"nodes":189,"status":"INFEASIBLE"}
{"pair":[1,1],"case":10,"reflex_C":14,"nodes":151,"status":"INFEASIBLE"}
{"pair":[2,0],"case":0,"reflex_C":14,"nodes":181,"status":"INFEASIBLE"}
{"pair":[2,0],"case":1,"reflex_C":14,"nodes":197,"status":"INFEASIBLE"}
{"cases":13,"all_below27_infeasible":true,"positive_control_corners":27}


==> anc/validation/logs/one_source_census_to_16_sides.log <==
12 {'rooms': 2, 'types': 1, 'tiles': {12: 2}}
13 {'rooms': 24, 'types': 3, 'tiles': {13: 24}}
14 {'rooms': 20, 'types': 4, 'tiles': {14: 20}}
15 {'rooms': 152, 'types': 19, 'tiles': {15: 96, 16: 56}}
16 {'rooms': 530, 'types': 67, 'tiles': {16: 338, 17: 192}}


==> anc/validation/logs/one_source_rooms.log <==
PASS: 30-30 star: 12 corners, 12 nonoverlapping radial tiles; each outer extension fills a C point.
PASS: 45-45 pinwheel: 12 corners, area 6, only interior lattice point (0,0), corner condition.
PASS: 45-45 minimum equality: 16 repair patterns, exactly 2 valid orientations, 1 D4 type.
PASS: square room: 16 corners, area 8, only interior lattice point (0,0), corner condition.
PASS: square minimum candidates: 16 repair patterns, exactly 2 valid orientations; all other patterns need at least 2 extra cells.
PASS: square room is star-shaped about (0,0); no other interior point is dark from that source.
PASS: four boundary A corners identified; their all-reflection invisibility follows from the parity theorem.


==> anc/validation/logs/pinched_rooms.log <==
{'candidate_sets': 256, 'raw_rooms': 14, 'types': 4, 'orbit_sizes': Counter({4: 3, 2: 1})}


==> anc/validation/logs/post_and_partition_rooms.log <==
18 {'candidate_triangle_sets': 64, 'raw_rooms': 14, 'types': 5, 'orbit_sizes': Counter({2: 3, 4: 2})}
19 {'candidate_triangle_sets': 576, 'raw_rooms': 84, 'types': 21, 'orbit_sizes': Counter({4: 21})}
20_partition {'raw_rooms': 28, 'types': 8, 'orbit_sizes': Counter({4: 6, 2: 2})}


==> anc/validation/logs/room27.log <==
{
  "passed": true,
  "arithmetic": "integers and exact fractions",
  "simple_polygon_corners": 27,
  "holes": 0,
  "triangles": 42,
  "wall_reflections_preserve_A_and_C": true,
  "C_points_in_closed_room": 14,
  "all_C_are_270_degree_corners": true,
  "interior_B_encoded": [
    [
      2,
      -2
    ],
    [
      6,
      -2
    ]
  ],
  "flat_boundary_B_count": 8,
  "sources_encoded": [
    [
      0,
      0
    ],
    [
      8,
      0
    ]
  ],
  "conclusion": "Together with the unfolding lemma: no finite ordinary reflecting path joins the sources."
}


==> anc/validation/logs/rooms27_enumeration.log <==
{"pair":[1,1],"configurations":78,"nodes":5356,"rooms":0,"byCorners":{}}
{"pair":[2,0],"configurations":24,"nodes":3840,"rooms":50,"byCorners":{"27":50}}
{"pair":[2,1],"configurations":1,"nodes":127,"rooms":0,"byCorners":{}}
{"pair":[3,0],"configurations":0,"nodes":0,"rooms":0,"byCorners":{}}
total 50


==> anc/validation/logs/rooms27_types.log <==
rooms verified: 50 | congruence types: 15
orbit sizes: [(2, 5), (4, 10)]
tiles per type: [(42, 15)]
reflex C per type: [(14, 15)]


==> anc/validation/logs/snakes.log <==
PASS: 39 exact geometry and row-identity checks; written to snake_certificates.json


==> anc/validation/logs/symmetry_rooms.log <==
{"all_geometric_hypotheses_verified": true, "corners": 42, "simple": true, "holes": 0, "slits": 0, "sources": [[0, 0], [4, 0]], "source_orbits": [[[0, -2], [0, 0]], [[-4, -2], [4, 0]]], "passable_blockers": [{"point": [0, -1], "location": "interior"}], "genuine_corner_blockers": [[-5, -3], [-5, -2], [-5, -1], [-4, -3], [-4, -1], [-3, -3], [-3, -2], [-3, -1], [-2, -3], [-1, -3], [-1, -2], [-1, -1], [-1, 0], [-1, 1], [0, -3], [0, 1], [1, -3], [1, -2], [1, -1], [1, 0], [1, 1], [2, 1], [3, -1], [3, 0], [3, 1], [4, -1], [4, 1], [5, -1], [5, 0], [5, 1]], "one_reflection_paths": [], "straight_paths": [{"path": [[0, 0], [0, -2]], "reflections": 0, "valid": true}], "proof": "Blocking lemma and symmetry theorem of the paper (Lemma 2.2, Theorem 7.4)."}
{"all_geometric_hypotheses_verified": true, "corners": 32, "simple": true, "holes": 0, "slits": 0, "sources": [[0, 0], [4, 0]], "source_orbits": [[[0, 0]], [[-4, 0], [4, 0]]], "passable_blockers": [{"point": [0, -1], "location": "straight wall"}, {"point": [0, 1], "location": "straight wall"}], "genuine_corner_blockers": [[-5, -1], [-5, 0], [-5, 1], [-4, -1], [-4, 1], [-3, -1], [-3, 0], [-3, 1], [-2, -1], [-1, -1], [-1, 0], [-1, 1], [1, -1], [1, 0], [1, 1], [2, -1], [3, -1], [3, 0], [3, 1], [4, -1], [4, 1], [5, -1], [5, 0], [5, 1]], "one_reflection_paths": [{"path": [[0, 0], [0, 1], [0, 0]], "reflections": 1, "valid": true}, {"path": [[4, 0], [0, -1], [-4, 0]], "reflections": 1, "valid": true}], "straight_paths": [], "proof": "Blocking lemma and symmetry theorem of the paper (Lemma 2.2, Theorem 7.4)."}


==> anc/validation/logs/trapezoid_rings.log <==
[
  {
    "name": "triangle_control",
    "passed": true,
    "tiles": 3,
    "outer_corners": 3,
    "hole_corners": 3,
    "reflections": 5,
    "winding": -1,
    "transport": "A to B"
  },
  {
    "name": "pentagon_outer",
    "passed": true,
    "tiles": 4,
    "outer_corners": 5,
    "hole_corners": 3,
    "reflections": 5,
    "winding": 1,
    "transport": "A to B"
  },
  {
    "name": "heptagon_outer",
    "passed": true,
    "tiles": 5,
    "outer_corners": 7,
    "hole_corners": 3,
    "reflections": 19,
    "winding": 1,
    "transport": "A to B"
  }
]


==> anc/validation/logs/tree_and_closed_snake.log <==
{
  "degree3_tree": {
    "passed": true,
    "n_sources": 4,
    "connectors": 3,
    "holes": 0,
    "corners": 48,
    "loop_corner_counts": [
      48
    ],
    "triangles": 57,
    "flat_A_points": [
      [
        -2,
        0
      ],
      [
        0,
        2
      ],
      [
        2,
        0
      ]
    ],
    "exact_interior_lattice_points": [
      [
        -4,
        0
      ],
      [
        0,
        0
      ],
      [
        0,
        4
      ],
      [
        4,
        0
      ]
    ],
    "source_connector_incidence": {
      "E0": [
        "S0",
        "S1"
      ],
      "E1": [
        "S1",
        "S3"
      ],
      "E2": [
        "S1",
        "S2"
      ]
    },
    "module_Euler_characteristic": 1,
    "module_attachment_pattern_verified": true
  },
  "closed_snake": {
    "passed": true,
    "n_sources": 4,
    "connectors": 4,
    "holes": 1,
    "corners": 48,
    "loop_corner_counts": [
      36,
      12
    ],
    "triangles": 60,
    "flat_A_points": [
      [
        0,
        2
      ],
      [
        2,
        0
      ],
      [
        2,
        4
      ],
      [
        4,
        2
      ]
    ],
    "exact_interior_lattice_points": [
      [
        0,
        0
      ],
      [
        0,
        4
      ],
      [
        4,
        0
      ],
      [
        4,
        4
      ]
    ],
    "source_connector_incidence": {
      "E0": [
        "S0",
        "S2"
      ],
      "E1": [
        "S2",
        "S3"
      ],
      "E2": [
        "S1",
        "S3"
      ],
      "E3": [
        "S0",
        "S1"
      ]
    },
    "module_Euler_characteristic": 0,
    "module_attachment_pattern_verified": true
  }
}


==> anc/validation/logs/two_posts.log <==
{"17_2": {"rooms": 24, "types": 6}} 12.8 s


==> anc/validation/logs/wolecki_room.log <==
{"wolecki_figure1_matches_pinched_type": 2, "sides": 22, "outer_corners_including_contact": 19, "hole_corners": 3}


==> anc/validation/nonagon_check.json <==
{
  "passed": true,
  "corners": 9,
  "interior_A_points": 0,
  "boundary_A_points": [
    [
      0,
      0
    ],
    [
      0,
      6
    ],
    [
      6,
      0
    ]
  ],
  "tile_count": 9
}


==> anc/validation/one_source_census_N16.json <==
{
  "nmax": 16,
  "tile_budget": 18,
  "counts": {
    "12": {
      "rooms": 2,
      "types": 1,
      "tiles": {
        "12": 2
      },
      "representatives": [
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              1
            ],
            [
              -1,
              1
            ]
          ],
          "orbit_size": 2
        }
      ]
    },
    "13": {
      "rooms": 24,
      "types": 3,
      "tiles": {
        "13": 24
      },
      "representatives": [
        {
          "polygon": [
            [
              -2,
              -1
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ],
            [
              -2,
              0
            ]
          ],
          "orbit_size": 8
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -2,
              1
            ]
          ],
          "orbit_size": 8
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              2
            ],
            [
              -1,
              1
            ]
          ],
          "orbit_size": 8
        }
      ]
    },
    "14": {
      "rooms": 20,
      "types": 4,
      "tiles": {
        "14": 20
      },
      "representatives": [
        {
          "polygon": [
            [
              -2,
              -1
            ],
            [
              -1,
              -1
            ],
            [
              -1,
              -2
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -1,
              0
            ],
            [
              -2,
              0
            ]
          ],
          "orbit_size": 4
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -2
            ],
            [
              0,
              -1
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              2
            ],
            [
              -1,
              1
            ],
            [
              -2,
              1
            ]
          ],
          "orbit_size": 8
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              1
            ],
            [
              -2,
              1
            ]
          ],
          "orbit_size": 4
        },
        {
          "polygon": [
            [
              -2,
              0
            ],
            [
              -1,
              0
            ],
            [
              -1,
              -1
            ],
            [
              0,
              -1
            ],
            [
              0,
              -2
            ],
            [
              1,
              -2
            ],
            [
              1,
              -1
            ],
            [
              2,
              0
            ],
            [
              1,
              0
            ],
            [
              1,
              1
            ],
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              -1,
              2
            ],
            [
              -1,
              1
            ]
          ],
          "orbit_size": 4
        }
      ]
    },
    "15": {
      "rooms": 152,
      "types": 19,
      "tiles": {
        "15": 96,
        "16": 56
      }
    },
    "16": {
      "rooms": 530,
      "types": 67,
      "tiles": {
        "16": 338,
        "17": 192
      }
    }
  },
  "visited_states": 12909
}

